Orthogonality of Q-Functions up to Wrapping in Planar N=4 Super Yang-Mills Theory

We construct orthogonality relations in the Separation of Variables framework for the sl(2) sector of planar N=4 supersymmetric Yang-Mills theory. Specifically, we find simple universal measures that make Q-functions of operators with different spins vanish at all orders in perturbation theory, prior to wrapping corrections. To analyze this rank-one sector, we relax some of the assumptions thus far considered in the Separation of Variables framework. Our findings may serve as guidelines for extending this formalism to other sectors of the theory as well as other integrable models

==> anc/OrthoSL2.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Computes orthogonality and norm of two states*)


(* ::Text:: *)
(*Parameters for the test*)


(* ::Input:: *)
(*If[S1<S2,{twist1=\[Tau]1,spin1=S1,twist2=\[Tau]2,spin2=S2},{twist1=\[Tau]2,spin1=S2,twist2=\[Tau]1,spin2=S1}];*)
(*twist=Max[{twist1,twist2}];*)
(*\[CapitalLambda]loops;*)
(*enlarging;*)


(* ::Text:: *)
(*Timing:*)


(* ::Input:: *)
(*startTime=DateList[];*)


(* ::Section:: *)
(*Asymptotic Bethe roots*)


(* ::Text:: *)
(*Important functions*)


(* ::Input:: *)
(*Clear[series,chop]*)
(*series[f_]:=Series[f,{g,0,2\[CapitalLambda]loops}]//Normal;*)
(*series[f_,\[CapitalLambda]_]:=Series[f,{g,0,2\[CapitalLambda]}]//Normal;*)
(*chop[f_]:=f//ExpandAll//Chop[#,10^-20]&//Rationalize;*)


(* ::Text:: *)
(*Tree-level*)


(* ::Input:: *)
(*ClearAll[Us];*)
(*ns[L_,S_?EvenQ]:=Select[Subsets[Range[-((L+S-3)/2),(L+S-3)/2],{S}],Mod[Total[#],L]==0&];*)
(*BAE[L_,S_?EvenQ,n_]:=Table[2L ArcTan[2u[j]]+2 \!\( *)
(*\*UnderoverscriptBox[\(\[Sum]\), \(k = 1\), \(S\)]\(If[j == k, 0, ArcTan[u[j] - u[k]]]\)\)- 2\[Pi] \!\(\*SubscriptBox[\(ns[L, S]\), \(\(\[LeftDoubleBracket]\)\(n, j\)\(\[RightDoubleBracket]\)\)]\),{j,1,S}]*)
(*Us[L_,S_?EvenQ]:=Us[L,S]=Table[\!\(\*SubscriptBox[\(#\), \(\(\[LeftDoubleBracket]\)\(2\)\(\[RightDoubleBracket]\)\)]\)&/@FindRoot[BAE[L,S,n],Table[{u[j],j-S/2},{j,S}],WorkingPrecision->150],{n,Length@ns[L,S]}]*)


(* ::Text:: *)
(*Dressing phase*)


(* ::Input:: *)
(*q[i_][u_]:=(1/((1+Sqrt[1-(4 g^2)/(u+I/2)^2]) (u+I/2)))^i-(1/((1+Sqrt[1-(4 g^2)/(u-I/2)^2]) (u-I/2)))^i*)
(*\[Beta][r_,s_,n_]:=(2 (-1)^n Sin[1/2 \[Pi] (r-s)] Zeta[2 n+r+s] (Gamma[2 n+r+s] Gamma[2 n+r+s+1]))/(Gamma[n+1] Gamma[n+r+1] Gamma[n+s+1] Gamma[n+r+s+1]);*)
(*\[Theta][u_,v_]:= Sum[ 2^(r+s) g^(2 r+2 s+2 n) \[Beta][r,s,n] q[r][u] q[s][v],{r,\[CapitalLambda]loops},{s,\[CapitalLambda]loops},{n,0,\[CapitalLambda]loops-r-s}]//series//Collect[#,g,Simplify]&*)


(* ::Text:: *)
(*Dressing*)


(* ::Input:: *)
(*Clear[\[Sigma]]*)
(*\[Sigma][u_,v_]=(Exp[2 I \[Theta][u,v]]//series)//Collect[#,g,F]/.F[a_]:>(Apart[#,v]&/@Apart[a,u])&;*)


(* ::Text:: *)
(*Baxter equation*)


(* ::Input:: *)
(*Clear[xx]*)
(*xx[u_,loop_]:=xx[u,loop]=1/2 (u+Sqrt[u^2-4 g^2])//series[#,loop]&//PowerExpand//Normal*)


(* ::Input:: *)
(*Clear[Beq\[Sigma]]*)
(*Beq\[Sigma][L_,S_][loop_]:=Beq\[Sigma][L,S][loop]=Table[Table[1-(xx[u[k]-I/2,loop]/xx[u[k]+I/2,loop])^L Product[If[j==k,1,((xx[u[k]-I/2,loop]-xx[u[j]+I/2,loop])/(xx[u[k]+I/2,loop]-xx[u[j]-I/2,loop]))((1-g^2/(xx[u[k]+I/2,loop]xx[u[j]-I/2,loop]))/(1-g^2/(xx[u[k]-I/2,loop]xx[u[j]+I/2,loop])))\[Sigma][u[k],u[j]]],{j,1,S}],{k,1,S}]/.u[i_]:>\[DoubleStruckV][L,S][loop-1][[n,i]]+g^(2loop) \[Delta][i]//SeriesCoefficient[#,{g,0,2loop}]&//ExpandAll//Rationalize//Solve[#==0,\[Delta]/@Range[S]]&//First,{n,Length@\[DoubleStruckV][L,S][0]}]*)


(* ::Input:: *)
(*Clear[\[DoubleStruckV]]*)
(*\[DoubleStruckV][L_,S_][0]:=\[DoubleStruckV][L,S][0]=Us[L,S]//Rationalize*)
(*\[DoubleStruckV][L_,S_][loop_]:=\[DoubleStruckV][L,S][loop]=Table[Table[\[DoubleStruckV][L,S][loop-1][[n,i]]+g^(2loop) \[Delta][i],{i,S}]/.Beq\[Sigma][L,S][loop][[n]],{n,Length@\[DoubleStruckV][L,S][0]}]//Rationalize*)


(* ::Section:: *)
(*Definitions*)


(* ::Text:: *)
(*Check if the roots were already saved, if not compute them and save*)


(* ::Input:: *)
(*Print["Computing first Bethe root"]*)
(*name1="roots-twist"~StringJoin~ToString[twist]~StringJoin~"-spin"~StringJoin~ToString[spin1]~StringJoin~"-loop"~StringJoin~ToString[\[CapitalLambda]loops]~StringJoin~".m";*)
(*Import[NotebookDirectory[]<>name1]//Quiet//If[#===$Failed,Export[NotebookDirectory[]<>name1,\[DoubleStruckV][twist1,spin1][\[CapitalLambda]loops]],Nothing]&*)
(*Print["First Bethe root done and saved"]*)


(* ::Input:: *)
(*Print["Computing second Bethe root"]*)
(*name2="roots-twist"~StringJoin~ToString[twist]~StringJoin~"-spin"~StringJoin~ToString[spin2]~StringJoin~"-loop"~StringJoin~ToString[\[CapitalLambda]loops]~StringJoin~".m";*)
(*Import[NotebookDirectory[]<>name2]//Quiet//If[#===$Failed,Export[NotebookDirectory[]<>name2,\[DoubleStruckV][twist2,spin2][\[CapitalLambda]loops]],Nothing]&*)
(*Print["Second Bethe root done and saved"]*)


(* ::Text:: *)
(*Bethe roots of some high twist and high spin guy:*)


(* ::Input:: *)
(*Clear[\[DoubleStruckU]]*)
(*\[DoubleStruckU][twist1,spin1] = Import[NotebookDirectory[]<>name1];*)
(*\[DoubleStruckU][twist2,spin2] = Import[NotebookDirectory[]<>name2];*)


(* ::Text:: *)
(*Zhukovskiy*)


(* ::Input:: *)
(*Clear[x]*)
(*x[u_]=1/2 (u+Sqrt[u^2-4 g^2])//series//PowerExpand;*)


(* ::Text:: *)
(*Charges*)


(* ::Input:: *)
(*Clear[qp,qm]*)
(*qp[L_,0,0,n_]=0;qm[L_,0,0,n_]=0;*)
(*qp[L_,j_,n_,k_]:=qp[L,j,n,k]=Block[{v=\[DoubleStruckU][L,j][[n]]},\!\( *)
(*\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), \(j\)]\(( *)
(*\*FractionBox[*)
(*SuperscriptBox[\(I\), \(k\)], *)
(*SuperscriptBox[\(x[v[\([i]\)] + *)
(*\*FractionBox[\(I\), \(2\)]]\), \(k\)]] + *)
(*\*FractionBox[*)
(*SuperscriptBox[\((\(-I\))\), \(k\)], *)
(*SuperscriptBox[\(x[v[\([i]\)] - *)
(*\*FractionBox[\(I\), \(2\)]]\), \(k\)]])\)\)]//series//chop*)
(*qm[L_,j_,n_,k_]:=qm[L,j,n,k]=Block[{v=\[DoubleStruckU][L,j][[n]]},\!\( *)
(*\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), \(j\)]\(( *)
(*\*FractionBox[*)
(*SuperscriptBox[\(I\), \(k - 1\)], *)
(*SuperscriptBox[\(x[v[\([i]\)] + *)
(*\*FractionBox[\(I\), \(2\)]]\), \(k\)]] + *)
(*\*FractionBox[*)
(*SuperscriptBox[\((\(-I\))\), \(k - 1\)], *)
(*SuperscriptBox[\(x[v[\([i]\)] - *)
(*\*FractionBox[\(I\), \(2\)]]\), \(k\)]])\)\)]//series//chop*)


(* ::Text:: *)
(*Polynomial Q-function*)


(* ::Input:: *)
(*Clear[\[ScriptCapitalP]]*)
(*\[ScriptCapitalP][L_,0,0][u_][\[CapitalLambda]_]=1;*)
(*\[ScriptCapitalP][L_,j_,n_][u_][\[CapitalLambda]_]:=\[ScriptCapitalP][L,j,n][u][\[CapitalLambda]]=Block[{v=\[DoubleStruckU][L,j][[n]]},Product[(u-v[[k]])/x[v[[k]]+I/2],{k,1,j}]]//series[#,\[CapitalLambda]]&//chop*)


(* ::Text:: *)
(*Dressing: (up to g^12)*)


(* ::Input:: *)
(*Clear[f]*)
(*f[u_]=2 g^2 pg[0,1/2+I u] Qp[1]+g^4 (-I pg[1,1/2+I u] Qm[2]-pg[2,1/2+I u] Qp[1])+g^6 (1/3 I pg[3,1/2+I u] Qm[2]+1/6 pg[4,1/2+I u] Qp[1]+1/3 pg[2,1/2+I u] Qp[3])+g^8 (-(1/24) I pg[5,1/2+I u] Qm[2]-1/12 I pg[3,1/2+I u] Qm[4]-1/72 pg[6,1/2+I u] Qp[1]-1/12 pg[4,1/2+I u] Qp[3])+g^10 (1/360 I pg[7,1/2+I u] Qm[2]+1/60 I pg[5,1/2+I u] Qm[4]+(pg[8,1/2+I u] Qp[1])/1440+1/120 pg[6,1/2+I u] Qp[3]+1/60 pg[4,1/2+I u] Qp[5])+g^12 (-((I pg[9,1/2+I u] Qm[2])/8640)-1/720 I pg[7,1/2+I u] Qm[4]-1/360 I pg[5,1/2+I u] Qm[6]-(pg[10,1/2+I u] Qp[1])/43200-(pg[8,1/2+I u] Qp[3])/2160-1/360 pg[6,1/2+I u] Qp[5]);*)


(* ::Text:: *)
(*Dressed Q-function*)


(* ::Input:: *)
(*Clear[\[ScriptCapitalQ]]*)
(*\[ScriptCapitalQ][L_,0,0][u_][\[CapitalLambda]_]=1;*)
(*\[ScriptCapitalQ][L_,j_,n_][u_][\[CapitalLambda]_]:=\[ScriptCapitalQ][L,j,n][u][\[CapitalLambda]]=\[ScriptCapitalP][L,j,n][u][\[CapitalLambda]] E^f[u]/.{Qp[m_]:>qp[L,j,n,m],Qm[m_]:>qm[L,j,n,m]}//series[#,\[CapitalLambda]]&;*)


(* ::Text:: *)
(*Fully fixed measure*)


(* ::Input:: *)
(*Clear[\[Rho]]*)
(*\[Rho][L_,x_][\[CapitalLambda]_]:=((L \[Pi]^L) th[\[Pi] x]^(L-1))/(2 ch[\[Pi] x]^2) Exp[Sum[(g^(2 n) \[Pi]^(2 n) Binomial[2 n-1,n] (L+1) th[\[Pi] x]^(2 n))/n,{n,1,\[CapitalLambda]}]-Sum[(g^(2 n) \[Pi]^(2 n) Binomial[2 (n-1),n-1] (4/3 (n-1) (L+1)+L) th[\[Pi] x]^(2 (n-1)))/n,{n,2,\[CapitalLambda]}]]//series[#,\[CapitalLambda]]&;*)


(* ::Text:: *)
(*Integral properties*)


(* ::Input:: *)
(*intProperties[f_]:=f//.int[a_]:>int[ExpandAll[a]]//.int[a_+b_]:>int[a]+int[b]//.int[a_*b_]:>a*int[b]/;FreeQ[a,u];*)


(* ::Text:: *)
(*Matrix*)


(* ::Input:: *)
(*Clear[B,mat]*)
(*B[L_,f_]:=(u+I/2)^L f[u+I]+(u-I/2)^L f[u-I]-2 u^L f[u];*)
(*mat[L_,\[ScriptL]_]:=mat[L,\[ScriptL]]=*)
(*Table[If[j>=L,Subscript[\[LeftAngleBracket]B[2 L-1-j,Subscript[P, S]] Subscript[Q, J][u]\[RightAngleBracket], i],Subscript[\[LeftAngleBracket]u^(j-1) Subscript[P, S][u] Subscript[Q, J][u]\[RightAngleBracket], i]]//ExpandAll,{i,1,L-1+\[ScriptL]},{j,1,L-1+\[ScriptL]}]//.Subscript[\[LeftAngleBracket]a_+b_\[RightAngleBracket], c_]:>Subscript[\[LeftAngleBracket]a\[RightAngleBracket], c]+Subscript[\[LeftAngleBracket]b\[RightAngleBracket], c]//.Subscript[\[LeftAngleBracket]a_*b_\[RightAngleBracket],c_]:>a Subscript[\[LeftAngleBracket]b\[RightAngleBracket],c]/;FreeQ[a,u]*)


(* ::Text:: *)
(*Rewrite the matrix part*)


(* ::Input:: *)
(*ruleA:={Subscript[\[LeftAngleBracket]Subscript[P, S][v_] Subscript[Q, J][u]\[RightAngleBracket], m_]:>\[CapitalAlpha][(v-u)/I][0,m],Subscript[\[LeftAngleBracket]u^n_. Subscript[P, S][v_] Subscript[Q, J][u]\[RightAngleBracket], m_]:>\[CapitalAlpha][(v-u)/I][n,m]};*)


(* ::Text:: *)
(*Compute master objects:*)
(*Then add powers of u into the inner products and compute the integrals*)


(* ::Input:: *)
(*Clear[A]*)
(*A[{L1_,S1_,n1_},{L2_,S2_,n2_}][shift_][\[CapitalLambda]_]:=A[{L1,S1,n1},{L2,S2,n2}][shift][\[CapitalLambda]]=int/@(\[ScriptCapitalP][L1,S1,n1][u+shift I][\[CapitalLambda]] \[Rho][L,u][\[CapitalLambda]] \[ScriptCapitalQ][L2,S2,n2][u][\[CapitalLambda]]//series[#,\[CapitalLambda]]&//chop)//.int[a_*b_]:>a*int[b]/;FreeQ[a,u]*)
(*A[{L1_,S1_,n1_},{L2_,S2_,n2_}][shift_][n_,m_][\[CapitalLambda]_]:=A[{L1,S1,n1},{L2,S2,n2}][shift][n,m][\[CapitalLambda]]=A[{L1,S1,n1},{L2,S2,n2}][shift][\[CapitalLambda]]/.L->m/.int[a_]:>int[u^n  a]/.integralsDone//chop*)


(* ::Text:: *)
(*Collect all the integrals that must be done*)


(* ::Input:: *)
(*Print["Collecting all integrals"]*)
(*allInts=Table[A[{twist1,spin1,m1},{twist2,spin2,m2}][s][\[CapitalLambda]loops]//Cases[#,int[__],\[Infinity]]&,{s,-1,1}]//Table[#/.int[a_]:>int[u^n a],{L,1,twist+enlarging-1},{n,0,twist-2}]&//Flatten//Union;*)
(*Print["All integrals collected"]*)


(* ::Text:: *)
(*Evaluate all the integrals*)


(* ::Input:: *)
(*Print["Evaluating all integrals"]*)
(*alreadyDone=Import[NotebookDirectory[]<>"integralsDone.m"];*)
(*extraInts=allInts/.alreadyDone//Cases[#,int[__],\[Infinity]]&//Union//ParallelTable[Rule[#[[k]],#[[k]]/.th->Tanh/.ch->Cosh/.pg->PolyGamma/.int[a_]:>NIntegrate[a,{u,-\[Infinity],\[Infinity]},WorkingPrecision->40]//chop],{k,Length@#}]&;*)
(*integralsDone=alreadyDone~Join~extraInts;*)
(*Export[NotebookDirectory[]<>"integralsDone.m",integralsDone];*)
(*Print["All integrals evaluated and saved"]*)


(* ::Text:: *)
(*Replace the elements of the matrix *)


(* ::Input:: *)
(*Clear[elements]*)
(*elements[{L1_,S1_,n1_},{L2_,S2_,n2_}][L_,\[ScriptL]_][\[CapitalLambda]_]:=elements[{L1,S1,n1},{L2,S2,n2}][L,\[ScriptL]][\[CapitalLambda]]=mat[L,\[ScriptL]]/.ruleA//Flatten//Cases[#,\[CapitalAlpha][__][__],\[Infinity]]&//Union//ParallelTable[Rule[#[[k]],#[[k]]/.\[CapitalAlpha][shift_][n_,m_]:>A[{L1,S1,n1},{L2,S2,n2}][shift][n,m][\[CapitalLambda]]],{k,Length@#}]&*)


(* ::Text:: *)
(*Assemble everything in the matrix*)


(* ::Input:: *)
(*Clear[M]*)
(*M[{L1_,S1_,n1_},{L2_,S2_,n2_}][L_,\[ScriptL]_][\[CapitalLambda]_]:=M[{L1,S1,n1},{L2,S2,n2}][L,\[ScriptL]][\[CapitalLambda]]=mat[L,\[ScriptL]]/.ruleA/.elements[{L1,S1,n1},{L2,S2,n2}][L,\[ScriptL]][\[CapitalLambda]]//chop*)


(* ::Text:: *)
(*Take the determinant*)


(* ::Input:: *)
(*Clear[det]*)
(*det[{L1_,S1_,n1_},{L2_,S2_,n2_}][L_,\[ScriptL]_][\[CapitalLambda]_]:=det[{L1,S1,n1},{L2,S2,n2}][L,\[ScriptL]][\[CapitalLambda]]=M[{L1,S1,n1},{L2,S2,n2}][L,\[ScriptL]][\[CapitalLambda]]//Series[#,{g,0,2\[CapitalLambda]}]&//Det//Normal//Series[#,{g,0,2\[CapitalLambda]}]&//Normal//chop*)


(* ::Section:: *)
(*Compute*)


Print["Computing matrix"]
\[DoubleStruckCapitalM]=M[{twist1,spin1,1},{twist2,spin2,1}][twist,enlarging][\[CapitalLambda]loops]//series//chop
Print["Matrix computed"]


(* ::Input:: *)
(*endTime=DateList[];*)
(*Print["Total run time: "<>ToString[DateDifference[startTime,endTime,"Minutes"]]]*)
(*Print["Done."]*)


==> anc/RunOrtho.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    268729,       6749]
NotebookOptionsPosition[    255726,       6559]
NotebookOutlinePosition[    256162,       6576]
CellTagsIndexPosition[    256119,       6573]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["How to use", "Section",
 CellChangeTimes->{{3.9561170321826878`*^9, 
  3.956117033568486*^9}},ExpressionUUID->"f27f3f21-d1b5-4f1a-a65e-\
d5fc516e6f46"],

Cell["Start by quitting the kernel", "Text",
 CellChangeTimes->{{3.9561170413985724`*^9, 
  3.9561170478840895`*^9}},ExpressionUUID->"ba526338-f580-4f4b-8617-\
83379b827815"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"1303288c-76c0-4faa-9f2d-2fb2382bc6e2"],

Cell["Then define the operators (twist,spin,root number)", "Text",
 CellChangeTimes->{{3.956117053608128*^9, 3.956117076385171*^9}, {
  3.956117720809314*^9, 3.9561177387161865`*^9}, {3.9561181362395477`*^9, 
  3.956118146521325*^9}, {3.9561195113890486`*^9, 
  3.9561195207213106`*^9}},ExpressionUUID->"1349f95b-ed18-4964-a073-\
c9136f4b5412"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Tau]1", "=", "4"}], ";", 
  RowBox[{"S1", "=", "4"}], ";", 
  RowBox[{"m1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]2", "=", "4"}], ";", 
  RowBox[{"S2", "=", "6"}], ";", 
  RowBox[{"m2", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9561171662615633`*^9, 3.9561171785777817`*^9}, {
  3.956117310399375*^9, 3.9561173204470444`*^9}, {3.9561173959558234`*^9, 
  3.956117415731547*^9}, {3.956117460930313*^9, 3.956117462252367*^9}, {
  3.956117663809517*^9, 3.9561176642814703`*^9}, {3.9561178488631115`*^9, 
  3.9561178500058804`*^9}, {3.9561181284297423`*^9, 3.956118133903469*^9}, {
  3.9561184635082884`*^9, 3.956118464926547*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e37f6570-be7e-43cb-b573-258400cf05da"],

Cell["\<\
Define the loop order and the amount of enlarging in the matrix\
\>", "Text",
 CellChangeTimes->{{3.9561171801554484`*^9, 3.956117198610382*^9}, {
  3.9561195313683233`*^9, 
  3.9561195339207463`*^9}},ExpressionUUID->"d3d8ff15-4977-4b33-b840-\
8db4fd7e0a28"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalLambda]loops", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"enlarging", "=", "3"}], ";"}]}], "Input",
 CellChangeTimes->{{3.956117204393216*^9, 3.956117213260936*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"b9cb83ba-ba8d-4a8c-979c-70ab1648d600"],

Cell["Run the notebook (< 1 minute)", "Text",
 CellChangeTimes->{{3.956117219422202*^9, 3.956117222655347*^9}, {
  3.9561179802749157`*^9, 3.956118002277813*^9}, {3.9561182125522385`*^9, 
  3.956118217427518*^9}, {3.9561189772328978`*^9, 3.9561189859678984`*^9}, {
  3.9561193257646427`*^9, 
  3.9561193306817603`*^9}},ExpressionUUID->"b72643cb-235d-4e9c-9e30-\
e09eca581fb5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<OrthoSL2.m\>\""}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9561178180634036`*^9, 3.956117818352517*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"2cdeb69f-8aed-4866-94b8-ba68a1463e2d"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Computing first Bethe root\"\>"], "Print",
 CellChangeTimes->{3.9561189756382294`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c48e82f1-5be0-4ca7-adaf-392f40180ff6"],

Cell[BoxData["\<\"First Bethe root done and saved\"\>"], "Print",
 CellChangeTimes->{3.9561189756996083`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ff50f8c8-c5f2-4afc-924a-de9129a28226"],

Cell[BoxData["\<\"Computing second Bethe root\"\>"], "Print",
 CellChangeTimes->{3.956118975714611*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"70766eb6-df8d-40c2-abdc-2d4a58fb7246"],

Cell[BoxData["\<\"Second Bethe root done and saved\"\>"], "Print",
 CellChangeTimes->{3.956118975729253*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"c1620e6c-269d-4fdb-981c-e23314febe1c"],

Cell[BoxData["\<\"Collecting all integrals\"\>"], "Print",
 CellChangeTimes->{3.956118975867244*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"e6302e6e-6959-42b7-b733-fb28cb551f60"],

Cell[BoxData["\<\"All integrals collected\"\>"], "Print",
 CellChangeTimes->{3.9561189770027447`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"d7330ae2-1e64-46ca-843b-86f4224c6fd4"],

Cell[BoxData["\<\"Evaluating all integrals\"\>"], "Print",
 CellChangeTimes->{3.956118977015485*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"a29f7d14-7836-4dd3-844b-f1e229349858"],

Cell[BoxData["\<\"All integrals evaluated and saved\"\>"], "Print",
 CellChangeTimes->{3.9561189815951195`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"a1c432b6-6937-4347-8e98-d83b3e9c7197"],

Cell[BoxData["\<\"Computing matrix\"\>"], "Print",
 CellChangeTimes->{3.9561189816204185`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"05160036-82b6-49f8-9f2a-ec493d5d2a34"],

Cell[BoxData["\<\"Matrix computed\"\>"], "Print",
 CellChangeTimes->{3.9561190201676655`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"f715c4d6-d72a-47b5-b247-e7cdee0591b0"],

Cell[BoxData["\<\"Total run time: 0.743756 minutes\"\>"], "Print",
 CellChangeTimes->{3.9561190201836286`*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"7cb73aeb-0b6b-46a7-8758-18d0b71da720"],

Cell[BoxData["\<\"Done.\"\>"], "Print",
 CellChangeTimes->{3.9561190201836286`*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"e2809ccc-de89-4109-8b57-bc3ef66a1e51"]
}, Open  ]]
}, Open  ]],

Cell["The result is the matrix:", "Text",
 CellChangeTimes->{{3.956117229012722*^9, 3.9561172326272745`*^9}, {
  3.9561176792181473`*^9, 
  3.956117694097803*^9}},ExpressionUUID->"8e4e2296-34cc-4ff5-9b78-\
fd3e37257327"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalM]", "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", "5"}], "]"}], "&"}]}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.9561172911791306`*^9, 3.9561172921160927`*^9}, {
  3.9561177448284044`*^9, 3.9561177533964577`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"482fae9d-16ca-4b99-9926-9c3fc360aa7b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1.1786010536745736001`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.1706013346249895585`4.181322572480709", "+", 
          RowBox[{
          "29.3641246302475417069`5.147997993062832", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"326.8151326558022761455`5.150449875693594", "+", 
          RowBox[{
          "5.6600711192204942726`3.388969606216697", " ", "\[ImaginaryI]"}]}],
          ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5512.6132113013054010544`5.129294368181386", "+", 
          RowBox[{
          "1766.2664193263325208028`4.634993058710362", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"0.7831784537014408105`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.7678168609498914566`4.59121632355536", "+", 
          RowBox[{
          "20.0965671696398516128`5.1333267402752565", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"230.210432876178876794`5.122667261803964", "-", 
          RowBox[{
          "85.1560369879153911084`4.69075770226573", " ", "\[ImaginaryI]"}]}],
          ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4774.9215782584828699343`5.1286725402242705", "+", 
          RowBox[{
          "1553.2902023948198763164`4.64095889983459", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"0.474215175958567717`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.916319821626692893`4.788347913292893", "+", 
          RowBox[{
          "12.2693568746537054386`5.105118069269607", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"130.5922191843484380881`5.026884655334388", "-", 
          RowBox[{
          "114.3780753643702954873`4.969310137741176", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3647.71385044587424452`5.138295143346328", "+", 
          RowBox[{
          "877.6375589402344070518`4.51958958195183", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "1.5725568639309875235`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"63.9659268833249654633`5.062334228924267", "+", 
          RowBox[{
          "45.2729574416937885201`4.912224397185466", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"502.4325802653119303968`4.647578217975051", "-", 
          RowBox[{
          "1518.6570082357306073894`5.127960123134188", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"27046.5923936525972031499`5.135202919454251", "+", 
          RowBox[{
          "7310.6079754101192050971`4.5670438593148726", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "3.9991016205098831109`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"66.3238992646862525949`4.861876930806497", "+", 
          RowBox[{
          "110.5467080069088789248`5.083752693962764", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1659.5426464548891878249`5.055688195110737", "-", 
          RowBox[{
          "1228.0411175094671279511`4.924912686026815", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"31419.1150829593242824211`5.086603506530777", "+", 
          RowBox[{
          "18379.9880304527883304707`4.853754781752194", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "6.6962776727708041158`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"30.0646722686027963527`4.3869733392616626", "+", 
          RowBox[{
          "171.8101019381224880541`5.143965560754599", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2302.8880996965548778028`5.150087299713969", "-", 
          RowBox[{
          "102.2535115997589785844`3.7974926956837756", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"27931.4481126855428466535`5.081767604791313", "+", 
          RowBox[{
          "17046.0683586671347794233`4.867298378135264", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}]},
     {
      RowBox[{"6.9153067816502294733`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"87.7851271358523490861`4.8027747855524305", "+", 
          RowBox[{
          "174.6898819595781231122`5.101621594477257", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1993.6632865175608353895`5.0322376774506905", "-", 
          RowBox[{
          "1696.4528192065963945197`4.962127651875385", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"80857.3425065145411301604`5.141545114735962", "+", 
          RowBox[{
          "16604.8928356814244808593`4.4540617283224915", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"4.7327795051293604033`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"81.4392824445941277275`4.895104059895829", "+", 
          RowBox[{
          "121.943358612868477158`5.070428273785726", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1211.987042638985863174`4.911528022373404", "-", 
          RowBox[{
          "1716.5331036515298989364`5.06268222885353", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"63805.0227541367363385868`5.146833895684891", "+", 
          RowBox[{
          "8342.760873192418050241`4.263288823472027", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"2.8894567050836132029`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"64.4788688091402168297`4.965209566841117", "+", 
          RowBox[{
          "74.8490649602227075775`5.029978536421464", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"538.1920330740690918408`4.696022613716577", "-", 
          RowBox[{
          "1434.9986223126150792418`5.121936833279028", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"43568.7543010131624162674`5.150417310632435", "+", 
          RowBox[{
          "924.1993535284618176683`3.4770078280758177", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "10.6618669401577193349`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"499.1484326371227743004`5.085754474621308", "+", 
          RowBox[{
          "294.2335105752754188062`4.856216896367105", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"95.8915107963362247666`3.0453542259484045", "+", 
          RowBox[{
          "12215.9586302337149929763`5.1505016181389", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"264812.2319038737092400808`5.146845650962337", "-", 
          RowBox[{
          "34569.4543759149188425392`4.262600134243103", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "26.033958416789358331`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"632.0519877998630631625`4.9759317745518885", "+", 
          RowBox[{
          "702.2403135701955345152`5.021664730457841", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7176.0362109869762266999`4.811445618480907", "-", 
          RowBox[{
          "13925.6383104908838096477`5.099376108036131", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"424478.3641599245086650714`5.1458915030895565", "+", 
          RowBox[{
          "62270.08153428627556031`4.3123153784890835", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "40.4616033356857381577`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"548.8622175575362838257`4.818791373720017", "+", 
          RowBox[{
          "1042.4493187853543215473`5.097382987640487", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"13175.5269531311875718539`5.045877643690956", "-", 
          RowBox[{
          "10366.9200633697897490941`4.941759399735754", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"480016.5362535899343068999`5.135877933833807", "+", 
          RowBox[{
          "126755.1655437457815139356`4.557587401835389", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}]},
     {
      RowBox[{"30.8548477252163073511`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"698.3540124012844244213`4.973185920877381", "+", 
          RowBox[{
          "784.7903534256960146641`5.023863944238661", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6111.3746199143743274065`4.717472124772784", "-", 
          RowBox[{
          "15396.0422670553252353919`5.1187423132088545", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"593293.8804645889042655327`5.150131774364436", "+", 
          RowBox[{
          "24935.0589353506900869027`3.773672304572393", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"21.5384183611282342523`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"582.8272186223194823871`5.009583798458119", "+", 
          RowBox[{
          "557.0954848583645485181`4.989973611502061", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2599.3479130391171610658`4.432665809265248", "-", 
          RowBox[{
          "13322.9782855370810448946`5.14240271723332", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"449497.4145042927521956998`5.150050288179177", "-", 
          RowBox[{
          "20805.266505996333210421`3.8154963734309195", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"13.2203220691218135831`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"425.3198833962582582845`5.041490685901047", "+", 
          RowBox[{
          "343.469642202106105581`4.948663357438916", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.8197504916153275003`1.8349807863509702", "+", 
          RowBox[{
          "9966.8682398685331669679`5.15051494705278", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"290024.625668672754952312`5.144307384854159", "-", 
          RowBox[{
          "49389.1138267553053562884`4.375503743750702", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "51.9694103780815775966`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2844.4660995910024953063`5.100799334235099", "+", 
          RowBox[{
          "1442.786647333204813067`4.8060006863984785", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"20713.9363780804312551758`4.598184971848609", "+", 
          RowBox[{
          "70928.4208106753275528833`5.1327426244369985", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.5692366070592849283421877`5.115321981029472*^6", "-", 
          RowBox[{
          "658223.8782417561372084432`4.738007183306467", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "124.0341896088190660078`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4085.4300181856400635965`5.0413338768111045", "+", 
          RowBox[{
          "3302.2312817261443465314`4.948903588322466", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9805.5930797488655613214`4.159192227826238", "-", 
          RowBox[{
          "95614.7275563769597519583`5.148243153135679", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.9496446208211907508583682`5.149260445062874*^6", "-", 
          RowBox[{
          "224524.936225492891171346`4.030755332318092", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "184.1240868192939770365`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4219.2637552073591857927`4.974042769835386", "+", 
          RowBox[{
          "4724.729452699424394052`5.02318303992848", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"41608.6683020843030433564`4.763190402189075", "-", 
          RowBox[{
          "92590.3833516213510276891`5.110572468107792", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.608250011416824108865993`5.149313889423003*^6", "+", 
          RowBox[{
          "268727.0586673230069900579`4.021328666373279", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}]},
     {
      RowBox[{"123.2130731304701700623`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4012.0984207941764154755`5.04604487720569", "+", 
          RowBox[{
          "3153.6660762782360807325`4.941489005508332", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1038.3513263957925980548`3.1980601040523915", "-", 
          RowBox[{
          "93061.9576703379413201793`5.150487966244001", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.2350090283608319159383868`5.147083288312567*^6", "-", 
          RowBox[{
          "408292.7924398288009784708`4.248179504688747", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"87.4646922160561236249`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3228.1974206772738194358`5.063450979937522", "+", 
          RowBox[{
          "2267.1843769366395719241`4.909977733971158", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9801.904305502981140927`4.254343081911833", "+", 
          RowBox[{
          "76551.0328353677908045703`5.146983678290394", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.3856267770278545482680411`5.1394839673914205*^6", "-", 
          RowBox[{
          "544593.2424544723033441822`4.497953714722793", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"53.9251660752623888099`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2266.1171389286232423662`5.080198341020047", "+", 
          RowBox[{
          "1401.3304318132503376124`4.871456539002237", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15319.514126512928968489`4.582960448750133", "+", 
          RowBox[{
          "54485.0741911142399070709`5.1339930039152435", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.4722236033645354641452524`5.121470743839515*^6", "-", 
          RowBox[{
          "556942.9361446961836036697`4.699307667624026", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "226.5193193488499312713`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"14121.1585818872095035345`5.113127595642641", "+", 
          RowBox[{
          "6120.9336017152239980265`4.750074933834641", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"190790.7090729358512373628`4.826074140522509", "+", 
          RowBox[{
          "354652.6196328320258037056`5.095320090561348", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.2734029388985022590120619`5.056002078215732*^6", "-", 
          RowBox[{
          "5.3712314292904609901677805`4.924338295666298*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "518.4544670216475837514`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"21795.3810843290381194593`5.077393389798317", "+", 
          RowBox[{
          "13791.00644592860543384`4.878624884356455", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"103367.8434267474849785299`4.435024425243764", "+", 
          RowBox[{
          "526833.5920277192622681484`5.1423124283135495", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.54235199835238685312348243`5.134523719789139*^7", "-", 
          RowBox[{
          "4.2637588612803384658973123`4.576132854294541*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "741.7884700493560790379`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"24158.9990268665784954628`5.044821753209516", "+", 
          RowBox[{
          "19129.8395153681574574699`4.943454143537061", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"27305.0176246708017611586`3.838534860461488", "-", 
          RowBox[{
          "559378.5548199020281817884`5.149998211850433", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.99048574099464946243683353`5.148458201717699*^7", "-", 
          RowBox[{
          "1.9418100495683960155793343`4.137705875278183*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}]},
     {
      RowBox[{"464.18394637504532059`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"19713.7806594547170200781`5.082835990940868", "+", 
          RowBox[{
          "11921.6797155144114886684`4.864403520783672", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"129852.1659793512800207358`4.576081492428229", "+", 
          RowBox[{
          "469780.8942289149203915366`5.134527644464868", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.47412056006620580010159739`5.130047401832592*^7", "-", 
          RowBox[{
          "4.6345059009250653807283558`4.627517837807537*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"333.7038753602805922293`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15605.992809975509360486`5.0920884660395345", "+", 
          RowBox[{
          "8671.3594585835928688784`4.836884253191095", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"147615.3687329046693359034`4.711158510816961", "+", 
          RowBox[{
          "378175.7287764379906742106`5.1197205876080005", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.0589692880650475066735875`5.111729257989485*^7", "-", 
          RowBox[{
          "4.6829950111101983932422579`4.757369588107618*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"206.2599762566402830675`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10702.9473125214486631043`5.101704694505843", "+", 
          RowBox[{
          "5373.3371469160405882614`4.802445397957131", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"137308.9806676711786140678`4.817374176177515", "+", 
          RowBox[{
          "261877.9853178497378503078`5.097774224208586", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.2283646575445979339467316`5.074905808840379*^6", "-", 
          RowBox[{
          "4.0196162558241862977208465`4.884716371076*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "900.9321361305472349193`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"64049.2028812838543497775`5.1206921681603195", "+", 
          RowBox[{
          "24574.9726719941580389832`4.704671482577458", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.244443320418017650941254`4.933427264945983*^6", "+", 
          RowBox[{
          "1.6309031506480040044643189`5.05088031570144*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.73568051017731125485531538`4.9514243619287175*^7", "-", 
          RowBox[{
          "3.35206183437452940154625245`5.039671006854548*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "2029.880032228891653209`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"104075.5128618871133439132`5.099455202444773", "+", 
          RowBox[{
          "53584.7070359850424811222`4.8111475034042845", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.141833402827995138931252`4.761263530558791*^6", "+", 
          RowBox[{
          "2.5544578392954590331621297`5.1109595261436445*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.7884368026498554877627839`5.100849977924977*^7", "-", 
          RowBox[{
          "3.44130789854893864924314942`4.805803729941771*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "2815.6958235236594512433`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"118886.5106217018521547779`5.081566254195757", "+", 
          RowBox[{
          "72678.2399921049592713226`4.8678380754133155", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"693816.2917913964725513335`4.52682463692474", "+", 
          RowBox[{
          "2.8332748273956621443313043`5.137868846536253*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9.15664533657781790923579754`5.133966449740448*^7", "-", 
          RowBox[{
          "2.57671272771540442618742171`4.5832960593834*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}]},
     {
      RowBox[{"1684.5468466736403888386`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"88233.8457883789634397304`5.103399487850937", "+", 
          RowBox[{
          "43433.3713196335567634771`4.795587819736455", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.122725712738230294653335`4.817437217004551*^6", "+", 
          RowBox[{
          "2.140885013583742793346359`5.097756890073275*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.85476900120920747408266928`5.092552043168696*^7", "-", 
          RowBox[{
          "3.23842338355567216658667703`4.835375905155988*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"1225.2729129538053932595`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"69374.4713430665072483734`5.108908559652642", "+", 
          RowBox[{
          "31881.4512185284265832979`4.77124695489662", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.0657794378688091416293327`4.8749015308456345*^6", "+", 
          RowBox[{
          "1.7046381549088106239017488`5.078866398750091*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.07699519313762448898874054`5.0571521577819585*^7", "-", 
          RowBox[{
          "2.98814372805715812658186273`4.9222134413413885*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"759.2586248708142185875`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"46884.1635231303866453671`5.114964347023567", "+", 
          RowBox[{
          "19773.8198496740638396675`4.740028748188795", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"868832.4332766591216825252`4.928556650386489", "+", 
          RowBox[{
          "1.1589000552191112070391604`5.053666609302794*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.25261152008655110033716257`4.9890509640527325*^7", "-", 
          RowBox[{
          "2.36623949085496748678205648`5.0104233613935945*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "3472.4714729439756956009`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"276053.1884811300807086159`5.1272380575161725", "+", 
          RowBox[{
          "92858.3540548973942686664`4.654066271189427", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.8764272615678065371177285`4.995577635471903*^6", "+", 
          RowBox[{
          "7.0164803361798625632544817`5.0043340944910515*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.35109844507601388625049902`4.7717614658972165*^7", "-", 
          RowBox[{
          "1.814604069563465131879355394`5.108799743120887*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "7571.5797959184249955237`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"459859.926073696318005541`5.112693653333381", "+", 
          RowBox[{
          "200586.6246801497295425722`4.752370058620352", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.7229452282241624138107328`4.8978680873617595*^6", "+", 
          RowBox[{
          "1.14577383424155840877607007`5.0691840327147455*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.571824265358511811584575786`5.036784339873975*^8", "-", 
          RowBox[{
          "2.133754832543926295371122596`4.955687567986267*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "10269.5176285574045082152`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"533716.4506343232804165708`5.102427069352419", "+", 
          RowBox[{
          "265729.0081204454401661358`4.799555446621578", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.4220842878028498401734612`4.7981859304425525*^6", "+", 
          RowBox[{
          "1.29495684623466529682085832`5.102765225218481*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.680433640980266641601949315`5.100736145927721*^8", "-", 
          RowBox[{
          "1.868138027274050846527445397`4.806246115116654*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.956117741484967*^9, 3.956117753823229*^9}, 
   3.9561179045584197`*^9, 3.9561190242895093`*^9},
 CellLabel->
  "Out[6]//MatrixForm=",ExpressionUUID->"87c43d9a-b7ea-4908-b279-\
0ff778a74245"]
}, Open  ]],

Cell[TextData[{
 "And then we can check its determinant gives ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["N", "3"], "LO"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "224d3d47-dbc0-44bc-8301-eee3a3554b44"],
 " orthogonality"
}], "Text",
 CellChangeTimes->{{3.956117293987023*^9, 3.956117298794346*^9}, {
  3.956117703360057*^9, 3.9561177123775296`*^9}, {3.956117871517788*^9, 
  3.956117888209118*^9}},ExpressionUUID->"4e42856d-9241-4b2e-922c-\
19586e6c6cb2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalM]", "//", "Det"}], "//", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "0", ",", 
       RowBox[{"2", "\[CapitalLambda]loops"}]}], "}"}]}], "]"}], 
   "&"}]}]], "Input",
 CellChangeTimes->{{3.956117760107997*^9, 3.956117774889494*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"1b009bb5-bc98-43ff-bedd-f5624b016795"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "g", "]"}], "8"],
  SeriesData[$CellContext`g, 0, {}, 8, 8, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.95611775868546*^9, 3.9561177755267572`*^9}, 
   3.956117906468607*^9, 3.9561190256160727`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"d26a5b63-44e2-47b5-8038-5ba9e0384a74"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.95611701612342*^9, 3.956117038679058*^9}, {
  3.9561177820684214`*^9, 
  3.9561177842738857`*^9}},ExpressionUUID->"a1ed9fe2-5c3f-417c-aee8-\
e9c6717a02a0"],

Cell[CellGroupData[{

Cell["High order", "Subsection",
 CellChangeTimes->{{3.956117795613303*^9, 3.9561178110303903`*^9}, {
   3.9561193574519777`*^9, 3.9561194050179763`*^9}, {3.956119467835622*^9, 
   3.9561194934761705`*^9}, 3.9561195443816595`*^9, 
   3.956119609275547*^9},ExpressionUUID->"4b4ca8e4-563c-4d9a-8b57-\
c25eda97a4e1"],

Cell["Quit kernel", "Text",
 CellChangeTimes->{{3.956116683847313*^9, 
  3.9561166865694637`*^9}},ExpressionUUID->"d768445e-817b-4a70-9574-\
47fc53df2cf9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"b03f8cde-d4a6-4f52-bf22-1e61036fedf3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Tau]1", "=", "5"}], ";", 
  RowBox[{"S1", "=", "4"}], ";", 
  RowBox[{"m1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]2", "=", "5"}], ";", 
  RowBox[{"S2", "=", "6"}], ";", 
  RowBox[{"m2", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]loops", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"enlarging", "=", "5"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9561171662615633`*^9, 3.9561171785777817`*^9}, {
  3.956117310399375*^9, 3.9561173204470444`*^9}, {3.9561173959558234`*^9, 
  3.956117415731547*^9}, {3.956117460930313*^9, 3.956117462252367*^9}, {
  3.956117663809517*^9, 3.9561176642814703`*^9}, {3.9561178488631115`*^9, 
  3.9561178500058804`*^9}, {3.956117924756464*^9, 3.9561179418429995`*^9}, {
  3.956118183427639*^9, 3.9561181883786883`*^9}, {3.956118421123021*^9, 
  3.956118422504382*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"680c6656-d2a3-4146-8fd0-9af4c97f86e5"],

Cell["Run orthogonality notebook (~5minutes)", "Text",
 CellChangeTimes->{{3.9561166937261376`*^9, 3.9561166977913957`*^9}, {
  3.9561169223618803`*^9, 3.9561169242239323`*^9}, {3.9561195479851556`*^9, 
  3.9561195512332845`*^9}},ExpressionUUID->"96abdac0-368b-450c-9f4f-\
8d21fd6f6798"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<OrthoSL2.m\>\""}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{
  3.9561167010074825`*^9, {3.956117950187143*^9, 3.956117950479866*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"b05b42d7-4fea-414f-b08a-e638fc16d8e4"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Computing first Bethe root\"\>"], "Print",
 CellChangeTimes->{3.9561194367047524`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"cb3e6ee9-8347-47ac-b908-fe73214e0fc6"],

Cell[BoxData["\<\"First Bethe root done and saved\"\>"], "Print",
 CellChangeTimes->{3.956119436864192*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d6e2263e-95b1-443f-91c3-e171e05b856a"],

Cell[BoxData["\<\"Computing second Bethe root\"\>"], "Print",
 CellChangeTimes->{3.956119436880101*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"59fca305-1d52-4432-8296-95c45500c66e"],

Cell[BoxData["\<\"Second Bethe root done and saved\"\>"], "Print",
 CellChangeTimes->{3.9561194368959613`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"b2d904b2-d671-46fa-89a0-59f9947a34eb"],

Cell[BoxData["\<\"Collecting all integrals\"\>"], "Print",
 CellChangeTimes->{3.956119437023179*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"842ef25d-22b7-49e5-851d-43f21bbc40f4"],

Cell[BoxData["\<\"All integrals collected\"\>"], "Print",
 CellChangeTimes->{3.95611944429469*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"9ef8cd81-a7a1-4a4a-8871-f1af41ae0067"],

Cell[BoxData["\<\"Evaluating all integrals\"\>"], "Print",
 CellChangeTimes->{3.9561194443087206`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"a8ec1760-dca3-4780-85ac-0859251ca187"],

Cell[BoxData["\<\"All integrals evaluated and saved\"\>"], "Print",
 CellChangeTimes->{3.9561194509469533`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"6a13191f-c509-4982-a078-6bed398f527a"],

Cell[BoxData["\<\"Computing matrix\"\>"], "Print",
 CellChangeTimes->{3.9561194509593134`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"bdaded63-4aad-42d7-8a68-be73b572b2dd"],

Cell[BoxData["\<\"Matrix computed\"\>"], "Print",
 CellChangeTimes->{3.956119781603846*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"b252ef11-d31b-4d47-b532-bbd9c88f2f34"],

Cell[BoxData["\<\"Total run time: 5.76053 minutes\"\>"], "Print",
 CellChangeTimes->{3.956119781619483*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"eccd8b61-4b71-49b9-8e00-0645f0afdf31"],

Cell[BoxData["\<\"Done.\"\>"], "Print",
 CellChangeTimes->{3.956119781619483*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"b270bb78-86c2-4182-8f84-3761fce7455a"]
}, Open  ]]
}, Open  ]],

Cell["Matrix", "Text",
 CellChangeTimes->{{3.9561199802500486`*^9, 
  3.956119981371399*^9}},ExpressionUUID->"a7194b6c-c3c3-48b4-b6ba-\
e264063ba059"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalM]", "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", "5"}], "]"}], "&"}]}], "//", "MatrixForm"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"075b6c2c-9ed0-49c9-affb-6a5ec7893da7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"0.7947666700050472302`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.1919869455247443777`3.979348639629183", "+", 
          RowBox[{
          "17.6379606307247969717`5.149525509421363", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"169.4447669145690765549`5.144183793071718", "+", 
          RowBox[{
          "29.1452292957973699786`4.379723108738919", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3740.641313136624866631`5.146309584990641", "+", 
          RowBox[{
          "523.0935035648039496285`4.2919428453626", " ", "\[ImaginaryI]"}]}],
          ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"185485.2128473205003451012`5.095038690966632", "+", 
          RowBox[{
          "100072.3915249448883861056`4.827043676883738", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.1347643143887702413069512`5.080307979993238*^6", "+", 
          RowBox[{
          "3.7901767738205514829504277`4.871169563284135*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"0.6011284464217470667`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.3658712340173646416`4.524405951632633", "+", 
          RowBox[{
          "13.8262555839379247446`5.138013034931329", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"138.8500603218750669338`5.140166438084895", "-", 
          RowBox[{
          "30.6763510673577594658`4.484424064618101", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3428.2119818805452795405`5.141803845541795", "+", 
          RowBox[{
          "693.5830170470268073928`4.44783462760396", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"160728.4035116470209161956`5.101817263583133", "+", 
          RowBox[{
          "80588.592330204588740067`4.801998202490801", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.5986784360704508549822815`5.080972576119853*^6", "+", 
          RowBox[{
          "3.4397878711310784079791216`4.869418712725844*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"0.4881034425189490199`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.3942976082219685009`4.709777399785076", "+", 
          RowBox[{
          "11.2990599746912534817`5.119930247030591", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"110.0447520256000385712`5.088150497042342", "-", 
          RowBox[{
          "63.4729867169215398714`4.849170095417926", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3211.2407912142622176067`5.143056526830284", "+", 
          RowBox[{
          "600.2891951470151863921`4.414744181348874", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"142896.040980530372596003`5.105738358432859", "+", 
          RowBox[{
          "68381.9818699071321706678`4.7856598453748", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.1483699134978230775280172`5.0826938279218465*^6", "+", 
          RowBox[{
          "3.1172217309576386330310093`4.864791779403421*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"0.3474421222202876564`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.532901425431277225`4.8403641905974295", "+", 
          RowBox[{
          "8.0726252610554871826`5.09100270839283", " ", "\[ImaginaryI]"}]}], 
         ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"69.8713782172232937314`4.974794286619168", "-", 
          RowBox[{
          "77.9986119752060201299`5.022581851064068", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2626.3983093551959827709`5.147029668536792", "+", 
          RowBox[{
          "334.0798917116625642433`4.2515194145904776", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"111083.0945193095963243963`5.109428530697832", "+", 
          RowBox[{
          "50697.584106250214012742`4.76876782538281", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.1018195314483626548017185`5.0847943589928475*^6", "+", 
          RowBox[{
          "2.438589751903076688577645`4.858956554639151*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "1.1537482354261894032`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"41.9506974409303571029`5.07399777195675", "+", 
          RowBox[{
          "27.2660694341574619348`4.886881122801535", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"114.2601604568475088071`4.24461011254668", "-", 
          RowBox[{
          "912.9024879369842063213`5.147139673601042", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16441.8633917070856328918`5.150247659847702", "+", 
          RowBox[{
          "577.0824873069388452911`3.695534519323529", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"562803.6585468401088230683`5.118302845643821", "+", 
          RowBox[{
          "225058.1611245268740666997`4.720240699781429", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.34974808329150462845423604`5.092100888835732*^7", "+", 
          RowBox[{
          "1.30546257591680525976279573`4.836844011108279*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "2.475770894782294879`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"46.523411262412500411`4.93322089898838", "+", 
          RowBox[{
          "61.0170251363335756694`5.051000377691723", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"653.1588482527325797122`4.93831021509012", "-", 
          RowBox[{
          "840.8034963356393180839`5.0479859094999515", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"22417.3015197261983842556`5.1363633876979256", "+", 
          RowBox[{
          "5817.3250981155572483782`4.5505033892369955", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"910978.99277392162521967`5.11251951057722", "+", 
          RowBox[{
          "398356.491299636033614126`4.753283046819294", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.53173533795892822695583097`5.084285138425166*^7", "+", 
          RowBox[{
          "2.1090839090133295262062321`4.860390845871583*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "3.4785991058516902544`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"37.7995441327448102257`4.765924733931603", "+", 
          RowBox[{
          "83.4791281780593328623`5.110016076531654", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1028.4725784312482395296`5.099197983420673", "-", 
          RowBox[{
          "531.018719600803814244`4.812115097783655", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"22364.5511111127174335038`5.118364053153781", "+", 
          RowBox[{
          "8934.1590219888571436458`4.719857545828712", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.0694869727196425544980817`5.112669458688245*^6", "+", 
          RowBox[{
          "466662.8393787321662891694`4.7524971789835755", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.82744542628071927791678263`5.077523365279976*^7", "+", 
          RowBox[{
          "2.41927673209699163535997289`4.878299906802591*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "4.9599697885322235957`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.8929015403411003598`4.017634399486713", "+", 
          RowBox[{
          "106.889855918891074024`5.149334205903472", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1137.5320065090158412626`5.148416924201839", "+", 
          RowBox[{
          "112.0847974840818734307`4.14200001051084", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"21663.4267354611984784416`5.13307459328629", "+", 
          RowBox[{
          "6264.7946149465559785752`4.594254276220303", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.1493987695140739281950109`5.104080720975865*^6", "+", 
          RowBox[{
          "561233.542731910711602485`4.792753612323934", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.7174626207535980451654208`5.074587174452965*^7", "+", 
          RowBox[{
          "2.40513202595146082860494071`4.885479485365534*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "5.9579555135039203285`5."}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"33.3800214006363421714`4.547173368365939", "-", 
          RowBox[{
          "129.6877789785393285102`5.1365858102152835", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"849.2249806620211866015`4.926300963180076", "+", 
          RowBox[{
          "1141.9471892665685681288`5.05492422226227", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"21583.118382556273679149`5.129125144921772", "-", 
          RowBox[{
          "6944.2227685535429582183`4.636634596522671", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.0698473315570218244436336`5.060956746186452*^6", "+", 
          RowBox[{
          "764387.2394173880133411352`4.914948366788202", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.21978366751795922082725903`5.088473773421513*^7", "+", 
          RowBox[{
          "1.8516052425469715537260868`4.848195482099854*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}]},
     {
      RowBox[{"4.6987298611322429699`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"54.0764653256741147787`4.805140107485606", "+", 
          RowBox[{
          "106.8780153755151245386`5.101020191776641", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1103.9862477048725026532`5.044901936780099", "-", 
          RowBox[{
          "873.7514784372464490865`4.943326196940715", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"52397.8801148679695519406`5.145039646591297", "+", 
          RowBox[{
          "8373.0942399186587457834`4.348611908962456", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.149819655417043834249407`5.101698214931492*^6", "+", 
          RowBox[{
          "1.0793813706318492674677409`4.802471103861345*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.41093457533939938900521438`5.07796851423531*^7", "+", 
          RowBox[{
          "4.66751994963134383147383292`4.877181717818094*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"3.6832965749298138594`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"56.7776332116127217037`4.8967268149861765", "+", 
          RowBox[{
          "84.5572865405465110276`5.069700568012217", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"770.8404410972579275435`4.930567033663497", "-", 
          RowBox[{
          "1020.7652882188798671858`5.052528435576571", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"45817.5492296810766270521`5.147773073791491", "+", 
          RowBox[{
          "5164.8154950368827455876`4.199796030271204", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.9107250086190428090039526`5.106532357696066*^6", "+", 
          RowBox[{
          "905365.7509583833592688045`4.78215823133158", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.77716914682183675385651794`5.080371398234464*^7", "+", 
          RowBox[{
          "4.18485346738979549921183918`4.871003328972062*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"3.0100549387394930099`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"56.6700558851496910741`4.949803757363898", "+", 
          RowBox[{
          "69.8704631105860727532`5.040743738267511", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"512.399860426320870974`4.783113628274935", "-", 
          RowBox[{
          "1078.4813741258368129476`5.10631727453661", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"40481.2157675464785818438`5.1499066193242085", "+", 
          RowBox[{
          "2144.2113041341281330328`3.8739206534348147", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.7229275720240517173670183`5.110376910263171*^6", "+", 
          RowBox[{
          "776329.8619503767109885666`4.764156181046749", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.23533113475547120094578264`5.082491365429317*^7", "+", 
          RowBox[{
          "3.78191048129288377524778698`4.865343088050339*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"2.1505369110404451165`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"49.1953803776944768376`4.996352234235686", "+", 
          RowBox[{
          "50.0218314028508958606`5.003587499466055", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"227.377782998798834717`4.506780143310412", "-", 
          RowBox[{
          "974.9490103770036404116`5.139014018427665", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"30815.041041632005037078`5.150265040990603", "-", 
          RowBox[{
          "1045.7866585450958130383`3.680945387586741", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.3508330309199781605975223`5.1150716434068535*^6", "+", 
          RowBox[{
          "568793.4604653521353159097`4.739424566410225", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.96559688181390109242209955`5.0850596121342235*^7", "+", 
          RowBox[{
          "2.94520932821682816604272991`4.858204319801896*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "7.2636455726523592685`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"339.5913304820128980558`5.0972988026662716", "+", 
          RowBox[{
          "178.9586008868510814586`4.819094783924578", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1568.8545571890382069689`4.464365880197255", "+", 
          RowBox[{
          "7452.7478917084103217201`5.141099626964272", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"154248.4738724594827082268`5.1322608136660985", "-", 
          RowBox[{
          "45678.9337853157615319751`4.603755896102714", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.2476966204284764207044423`5.1260347555607195*^6", "+", 
          RowBox[{
          "2.5037202647413093280373283`4.664420554002884*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.845428526065071291458827578`5.091696791459842*^8", "+", 
          RowBox[{
          "1.587080447208323302661953314`4.838148051543223*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "16.2548564455983690416`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"439.7679823508862571807`5.0261414063533625", "+", 
          RowBox[{
          "386.6851055075808633189`4.970275243389989", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1869.3697397289194560491`4.45779280579994", "-", 
          RowBox[{
          "9021.7076447718419990136`5.141386346846128", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"265552.9616791974151144697`5.15051422373789", "-", 
          RowBox[{
          "501.384908204675298058`2.426534331783416", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.14125246139179716992717622`5.115292053852095*^7", "+", 
          RowBox[{
          "4.7892430188756947158094194`4.738177201499836*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.279631715174610122585479538`5.085052822086511*^8", "+", 
          RowBox[{
          "2.538500159403965815894972644`4.858223619802405*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "22.2387315950945557175`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"435.9656287999639333594`4.958145073614947", "+", 
          RowBox[{
          "520.4554937074587750048`5.035076419569592", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4884.3768429088701285585`4.8593893448743914", "-", 
          RowBox[{
          "8204.6678217961780284507`5.084641183998525", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"307621.2031513982975961203`5.146922272200503", "+", 
          RowBox[{
          "39732.8734789628105645165`4.258055980125388", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.28531977957604557591950818`5.109506135452788*^7", "+", 
          RowBox[{
          "5.8600311221717474552396677`4.7683948671017635*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.630391887954069680091576691`5.080436874781156*^8", "+", 
          RowBox[{
          "2.857672059163657546809588829`4.870831514720042*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "28.4753191354400755597`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"344.663800903181272441`4.815310070692637", "+", 
          RowBox[{
          "661.3385828272654767813`5.09833825805452", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7355.2664006160635423682`5.059231826829382", "-", 
          RowBox[{
          "5316.8538913217381324923`4.918288145696551", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"318307.1139950573076556609`5.142514499083914", "+", 
          RowBox[{
          "61665.214878100543252872`4.42970840328092", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.31323193382326939912095342`5.101754124515634*^7", "+", 
          RowBox[{
          "6.5892575533677270773990639`4.802249172689074*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.494986651704844557579372221`5.076578373079647*^8", "+", 
          RowBox[{
          "2.862841520022341801531646433`4.880647273883327*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "34.5486563026385639815`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"148.5076681019859452408`4.44382134706626", "+", 
          RowBox[{
          "741.1294629909924484448`5.141966546935105", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7996.2576136231967981068`5.146791532710105", "-", 
          RowBox[{
          "1051.5929292675239938341`4.265752412793247", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"300512.9977902263449184951`5.143978274428349", "+", 
          RowBox[{
          "52534.2719359891166413988`4.386557731393462", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.19871388073771172696911181`5.090873453221971*^7", "+", 
          RowBox[{
          "6.7393142528222924175097644`4.8407736267734345*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.886054861631788425369029859`5.075526405755273*^8", "+", 
          RowBox[{
          "2.495753010853176603201133186`4.883219081981958*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}]},
     {
      RowBox[{"21.3541236225185705293`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"455.9647784861433751833`4.986919218435115", "+", 
          RowBox[{
          "483.4476500878348427098`5.012337375624011", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3309.7226815162505520155`4.698952364302105", "-", 
          RowBox[{
          "8757.1096189096074695758`5.121521544231017", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"385655.8451729785548593619`5.150206667272017", "+", 
          RowBox[{
          "14537.3494324332304498299`3.7264919788068407", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.67321029645074721770829719`5.111144948895924*^7", "+", 
          RowBox[{
          "7.4599979537847303336097036`4.760333128806187*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.85043258670475329118374245`5.080123644606102*^8", "+", 
          RowBox[{
          "3.620062669116657625572163126`4.871651754113475*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"16.894463689538294591`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"426.9302774070060213929`5.018830178102629", "+", 
          RowBox[{
          "389.8587919575509179567`4.979380555261167", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1536.5216598838660336437`4.398804750323211", "-", 
          RowBox[{
          "8537.4237854888892429812`5.143592903281724", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"326991.0163398998819006542`5.150323689608296", "-", 
          RowBox[{
          "9707.8072351128243853167`3.6229090125657697", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.49238837866566363999011069`5.115455630016854*^7", "+", 
          RowBox[{
          "6.2470103772606064292620403`4.7372459988945135*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.368034598815455828574952243`5.082956953773308*^8", "+", 
          RowBox[{
          "3.242879161122765162280714866`4.8640724133572*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"13.9600506388883463381`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"399.9116053081590235117`5.040923759579004", "+", 
          RowBox[{
          "324.0186913786829469722`4.949529815863838", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"256.0883645547144107864`3.6455492479600884", "-", 
          RowBox[{
          "8187.3480862462909599247`5.150302656205215", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"280664.5026684281671475348`5.1482655242454", "-", 
          RowBox[{
          "28640.2290689315087717768`4.157054523182279", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.34690230062138138430367981`5.1194987614707586*^7", "+", 
          RowBox[{
          "5.2777177959079024346778544`4.712608831149309*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.953580133641244590666791461`5.085732709006956*^8", "+", 
          RowBox[{
          "2.920559155944255834391952539`4.856279523379243*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"9.9943133098817727275`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"326.8647093690906075878`5.061628183130662", "+", 
          RowBox[{
          "232.469979976000996168`4.9136270277341705", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"861.976524127831814377`4.248923365763302", "+", 
          RowBox[{
          "6817.7879714571743461989`5.147071418599818", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"204840.3422539034387515087`5.141636072757597", "-", 
          RowBox[{
          "41847.8470748509857332841`4.451893699935423", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.04954177110288825836947846`5.124289077731309*^7", "+", 
          RowBox[{
          "3.7603897244779675014043772`4.67852220709467*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.94367938058878974537311952`5.088958681891387*^8", "+", 
          RowBox[{
          "2.257696186584979383055831339`4.8467225815669055*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "35.7557545695805901147`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1963.6591250763879026311`5.113255697489272", "+", 
          RowBox[{
          "849.576040733081775265`4.749391853593246", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"21561.394337323322093259`4.796771629540492", "+", 
          RowBox[{
          "43653.2793195614056409688`5.103111661376261", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"890129.8435404754373995862`5.084943990101726", "-", 
          RowBox[{
          "528496.382678665868209118`4.858532647255484", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.65496146379970784044162975`5.135948079549997*^7", "+", 
          RowBox[{
          "1.48956859688655095372703`4.556578937743191*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.2852749532457635837654093113`5.097387967889512*^9", "+", 
          RowBox[{
          "1.2031614248812658073460758192`4.81877340747851*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "77.2593083524565787976`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2826.5311738526278018435`5.073017840191555", "+", 
          RowBox[{
          "1851.0547923895843592143`4.889183334862777", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8446.3334240268664224659`4.293932433411939", "+", 
          RowBox[{
          "60118.2435586823133058891`5.146270495511783", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.7612823125755431840548107`5.14210123936525*^6", "-", 
          RowBox[{
          "350079.9988658805212851725`4.4404395644963115", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.98756990477544087670284734`5.12387375404107*^7", "+", 
          RowBox[{
          "3.24712618697848132004284759`4.681730638847105*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.4109103793669096358215944478`5.088476141791417*^9", "+", 
          RowBox[{
          "1.9614736903262947913796704509`4.8481883204077425*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "103.9865019349349484209`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3015.0989926741263967166`5.040021672613692", "+", 
          RowBox[{
          "2455.7079346548718940873`4.950896810493876", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6627.7594886949885019757`4.180734653842223", "-", 
          RowBox[{
          "61466.2792012405677627816`5.148004838036101", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.1792118414590851103169878`5.150030863531205*^6", "-", 
          RowBox[{
          "102954.9734913967491377694`3.8243787445274724", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.009419894163335401304670848`5.116978677829692*^8", "+", 
          RowBox[{
          "4.12511754682219418709267476`4.728343146501734*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.6742381018713739457104996699`5.083640657331586*^9", "+", 
          RowBox[{
          "2.2065537882441595367593334012`4.862187879366831*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "132.1348062500603677705`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2804.8762962607401521192`4.987363293622572", "+", 
          RowBox[{
          "2968.1921256828313251822`5.011941589950401", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"22725.9351084342959943637`4.741676716411922", "-", 
          RowBox[{
          "53643.2320311097145164103`5.1146698905754295", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.3853837072347506226072006`5.149756370863002*^6", "+", 
          RowBox[{
          "141115.4787633850113280718`3.921772775808065", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.021817533118078782398816144`5.110474348534742*^8", "+", 
          RowBox[{
          "4.59805986593619798030381067`4.763675619579722*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.5483634566926029944725329855`5.079251355209337*^9", "+", 
          RowBox[{
          "2.2115174551698517075331379857`4.8739136287930425*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "148.076946576855132268`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2151.3626231270631047367`4.89156401674485", "+", 
          RowBox[{
          "3259.4053571939875810481`5.071988772663914", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"33525.9194589661353298883`4.977463226732067", "-", 
          RowBox[{
          "37011.2383920349698749786`5.0204161461659345", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.2792987761542718505963809`5.14701015365545*^6", "+", 
          RowBox[{
          "290745.6567106976187773089`4.252722132105185", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9.16452509964693179646470702`5.102680085361097*^7", "+", 
          RowBox[{
          "4.54947872390518252080089012`4.798531758716168*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.0355610112387316786976402728`5.0749743084964996*^9", "+", 
          RowBox[{
          "1.958017088516022018878990969`4.884551820158268*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}]},
     {
      RowBox[{"85.8598851012620319496`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2686.9431021161141172537`5.0576716213007415", "+", 
          RowBox[{
          "1962.5916842212361562008`4.921243105602422", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1965.1853980903040631986`3.704144557066636", "+", 
          RowBox[{
          "54890.3261496792043459059`5.150236839827266", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.1169775705974225028721506`5.148021553670503*^6", "-", 
          RowBox[{
          "227502.8478355760779794569`4.179292134421364", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.057506128235151262114188043`5.120907988720586*^8", "+", 
          RowBox[{
          "4.04179871223852302756353075`4.703199777122961*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.8205027790244286497633042438`5.0848733160563775*^9", "+", 
          RowBox[{
          "2.2697614279125150239044644181`4.85873300751647*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"69.2385847301369237087`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2430.3447033289611898289`5.072567206335307", "+", 
          RowBox[{
          "1597.0963593238757849904`4.890230450717363", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8610.8411042479565523056`4.374272832423049", "+", 
          RowBox[{
          "50712.5816325354324221686`5.144342976950124", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.7602178842887196762147881`5.142915114086052*^6", "-", 
          RowBox[{
          "332203.1685591856957587523`4.4187524553014494", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9.43445842245660953866895611`5.125026069550503*^7", "+", 
          RowBox[{
          "3.32954368634674202549616154`4.672693812227675*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.5193615875734097922679071539`5.088307617723622*^9", "+", 
          RowBox[{
          "2.0269984077374140500208912333`4.84869713569185*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"57.5454397335068351444`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2214.3931604917370829383`5.08293757074304", "+", 
          RowBox[{
          "1337.9586046079676393859`4.864125516260738", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"13256.9048283427373269739`4.584600494607472", "+", 
          RowBox[{
          "46957.4454252762768420205`5.1338628185583115", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.4738081717355696531420441`5.134568444265096*^6", "-", 
          RowBox[{
          "406835.9189757795354358194`4.575546773262582", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.47290352362060650422431881`5.128628741126873*^7", "+", 
          RowBox[{
          "2.75915362290753520437647584`4.641372361372814*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.2486633558773149983230024663`5.091280460677139*^9", "+", 
          RowBox[{
          "1.819303544656066632279389121`4.839480916628604*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"41.2864676591265681768`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1756.4539074213799802346`5.09360393458289", "+", 
          RowBox[{
          "961.4674959425686769912`4.831901783743662", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15491.8389210111135672102`4.730851160645676", "+", 
          RowBox[{
          "37653.7991885188871216081`5.11655699009785", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.036255098786860091622249`5.117627951153348*^6", "-", 
          RowBox[{
          "419037.5822217072695143016`4.724414245968613", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.53467588818371311852972666`5.132919904954413*^7", "+", 
          RowBox[{
          "1.89845201056304534174887945`4.596095476405829*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.5791871684364347547404464923`5.0948655871301485*^9", "+", 
          RowBox[{
          "1.3939737589183009097400728637`4.827637326026001*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "150.8839710543109336351`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9754.1794252602702811437`5.121795468537943", "+", 
          RowBox[{
          "3667.9233305112264182391`4.697024977656762", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"165833.3191414337053147487`4.930001248159721", "+", 
          RowBox[{
          "220049.7957684197298743229`5.0528504247880575", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.8504840994374006104130494`4.998511940943793*^6", "-", 
          RowBox[{
          "3.8768707683456718353743997`5.001477931102018*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.450885567625732917253428654`5.14288277730565*^8", "+", 
          RowBox[{
          "6.52688773955617305338559173`4.419658362137264*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.4948955029910695671985126656`5.103527277542159*^10", "+", 
          RowBox[{
          "7.347561097326470889819234075`4.795059648170343*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "328.7457323700608082656`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15032.9783505208969378395`5.098930488770776", "+", 
          RowBox[{
          "7784.4893805732885016677`4.813115587273363", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"137987.613090828195698676`4.740067377077662", "+", 
          RowBox[{
          "327137.4018661748108545909`5.1149574749702555", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.9601285293608392039515896`5.117404755316358*^6", "-", 
          RowBox[{
          "3.6365009144754579570457433`4.725774216953765*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.663886407359963184432096739`5.13277545557371*^8", "+", 
          RowBox[{
          "1.652489592659538556359893574`4.597799653830946*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.2493217382915407410758322455`5.094692296758379*^10", "+", 
          RowBox[{
          "1.21783599335034443780891888297`4.828229521857968*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "436.1316081967039029918`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16685.7035779069193599087`5.08185238735904", "+", 
          RowBox[{
          "10175.6629374983409447299`4.867070576107167", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"77850.1656521426825648291`4.484364282372741", "+", 
          RowBox[{
          "352423.3006676803233327476`5.140169355678358", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.16514995686615668721193669`5.140321106586155*^7", "-", 
          RowBox[{
          "2.55441554446642653231045`4.481230831522289*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.399114712796422664045414195`5.126299088713194*^8", "+", 
          RowBox[{
          "2.197928656137805035356735905`4.662192784453246*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2.41316027941369159029811021624`5.0891232267162705*^10", "+", 
          RowBox[{
          "1.37937607870011195598823340769`4.846219748627473*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "527.1483578900354915738`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16474.7776336021141797701`5.056334725003016", "+", 
          RowBox[{
          "12139.8083782497658206298`4.923726995175035", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2159.6557507368779382597`2.9596920864589653", "+", 
          RowBox[{
          "335118.5153391977072268129`5.150505979680822", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.31358262414736942818097182`5.1488428471388366*^7", "-", 
          RowBox[{
          "1.1549270564954275916784919`4.092940007790419*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.455049464538630395853431563`5.1197921795049*^8", "+", 
          RowBox[{
          "2.516491327194390360732314832`4.710688042913529*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.31381633760707837302057555159`5.083801170338951*^10", "+", 
          RowBox[{
          "1.38761796398875481779336008984`4.861742200631511*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "578.8675762851861278139`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"14175.805278243426412206`5.0211858933928815", "+", 
          RowBox[{
          "12790.3744124466887293024`4.976521412127511", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"67551.2883365596538839632`4.530217529880343", "-", 
          RowBox[{
          "273577.1348833728998967445`5.137663690552073", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.29296412165090007062780066`5.1504993425315195*^7", "+", 
          RowBox[{
          "109786.223818431795242126`3.0794607161294074", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.783612918181437275679516244`5.113686998793345*^8", "+", 
          RowBox[{
          "2.486481944552840975895525858`4.747073089683004*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.97079808771773976137346423721`5.079207854306909*^10", "+", 
          RowBox[{
          "1.22873960051091928335691790656`4.874025577289695*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}]},
     {
      RowBox[{"326.7699262732591794309`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"13448.4377103203538194394`5.0922422596624335", "+", 
          RowBox[{
          "7461.3076167923842802691`4.836385369456855", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"97452.5334953734378934452`4.663708693389561", "+", 
          RowBox[{
          "282620.7152714302173854428`5.126119550532005", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9.7280683658108002814757688`5.13453525919733*^6", "-", 
          RowBox[{
          "2.6882716782535046159511101`4.575981801817894*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.851070530611674080156652972`5.12997848453266*^8", "+", 
          RowBox[{
          "1.842768192467906862570930897`4.628213858674232*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.23063445887198963368196521524`5.091670644046175*^10", "+", 
          RowBox[{
          "1.24448550005913468232984055273`4.838232077998189*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"265.9152506266930014117`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"11954.8077766971876737305`5.099490934054578", "+", 
          RowBox[{
          "6152.6798942238422482314`4.811012657254054", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"116237.8511432720185433652`4.767066798230865", "+", 
          RowBox[{
          "255895.0881268363327851754`5.10978117528833", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.9057850754165002943335305`5.121282200478641*^6", "-", 
          RowBox[{
          "3.0011201427136424348959822`4.70062057864668*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.198370693682805342732324829`5.133401400075463*^8", "+", 
          RowBox[{
          "1.488585352534961765063354462`4.590307895726621*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.0558385550680393017193232006`5.095017610841164*^10", "+", 
          RowBox[{
          "1.10939825331142251182939860114`4.827116082079563*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"222.769024295495665763`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10762.0433487856988239393`5.105273762519211", "+", 
          RowBox[{
          "5179.6214498337781312871`4.787677046196003", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"128257.6911157630040973449`4.834127844085893", "+", 
          RowBox[{
          "232749.1104664522518383574`5.092932456412922", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.4595615391134392300871951`5.103005299065037*^6", "-", 
          RowBox[{
          "3.1945140910107578408494738`4.797207067174136*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.646324449827492778856119084`5.136495795265506*^8", "+", 
          RowBox[{
          "1.199889748353033663225690518`4.548527605052898*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.89733358848877614070696896878`5.098182156375315*^10", "+", 
          RowBox[{
          "9.9047923303795944572266577958`4.815883835578381*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"160.0835595550561878536`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8385.0169523692287665514`5.111368652416828", "+", 
          RowBox[{
          "3726.8296267742589967014`4.7592042467354485", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"121807.1478937854227950212`4.894692058742681", "+", 
          RowBox[{
          "182638.5696113689187680171`5.070611781593494", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.3529180583931289097068454`5.068929356963556*^6", "-", 
          RowBox[{
          "2.9395356314598395264776524`4.898427593955395*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.54442268672479673515106333`5.140063739257043*^8", "+", 
          RowBox[{
          "7.87044401837128401642959026`4.486517465756797*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.50010089781021878235684648126`5.101926633273323*^10", "+", 
          RowBox[{
          "7.5120150283193932159702372671`4.80156261038783*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "610.7062645395426081066`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"44737.8103420267573985406`5.128846758706105", "+", 
          RowBox[{
          "14492.1753185601661543493`4.639305613893062", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.0073733202164398650466513`4.999743583733504*^6", "+", 
          RowBox[{
          "1.008562867753782013144853`5.000256113836859*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.32485502805065956931299033`4.8459565113540455*^7", "-", 
          RowBox[{
          "2.3196422631533787882569238`5.089209165910008*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.8394637963739365050155047366`5.1478426995295*^9", "+", 
          RowBox[{
          "2.046887972653138098555586803`4.194245529024969*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.70618215116568646623882643992`5.111358029251243*^10", "+", 
          RowBox[{
          "3.87014943177993581667687011064`4.759258014053082*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "1296.1111786093534912411`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"71634.523034214838425517`5.113662457879832", "+", 
          RowBox[{
          "30808.1580048946312975258`4.747205817291128", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.069118355134519419593184`4.898256063810839*^6", "+", 
          RowBox[{
          "1.5840805349209242705720844`5.0690075354445625*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.77485400948952426392527129`5.06799654089205*^7", "-", 
          RowBox[{
          "2.56662720406394235299981374`4.90045917382114*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.0913298322741691449478659689`5.13982678920647*^9", "+", 
          RowBox[{
          "6.943631623067975027285632078`4.491268116599453*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.314214095756307286079095160897`5.101327896604213*^11", "+", 
          RowBox[{
          "6.62631631748872077828786975772`4.803933939410298*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "1694.2396396565194732261`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"81081.0508907040718235947`5.10379609074438", "+", 
          RowBox[{
          "39725.2512981166353015227`4.7939433749936216", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"871943.1454848857472301468`4.799110339514011", "+", 
          RowBox[{
          "1.7535376453296439595633085`5.102537265408655*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.18932690189637017680043152`5.115035090930798*^7", "-", 
          RowBox[{
          "2.18628388389584727782839844`4.739630614379694*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.5288109157629471597304438375`5.134445315390298*^9", "+", 
          RowBox[{
          "9.780009288293222065962253327`4.577156194450373*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.412199672923273344679992927308`5.095914034084922*^11", "+", 
          RowBox[{
          "7.55077162519602460709288665968`4.82400926264357*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "2021.268265133947465042`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"82458.0521805478301063361`5.091749079848641", "+", 
          RowBox[{
          "45968.8758318823737852507`4.837979891357479", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"551059.9386930346315096182`4.633744116378806", "+", 
          RowBox[{
          "1.7253487795871210059587021`5.129422177820108*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.07989752830457769641677021`5.136970381457321*^7", "-", 
          RowBox[{
          "1.54244598865436718036098692`4.541284087219224*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.5803626617336008254974121886`5.129113922789864*^9", "+", 
          RowBox[{
          "1.1522748158915204911580679152`4.636742973457141*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.351679811582155197170233638396`5.0907532558987025*^11", "+", 
          RowBox[{
          "7.60806181654283697807854867996`4.841153461237416*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "2129.5869830514595888569`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"73543.4039013394187518388`5.0745613229698945", "+", 
          RowBox[{
          "47590.8691108956436707572`4.885541231993013", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"199617.4972292123434423121`4.273382220897006", "+", 
          RowBox[{
          "1.4909860251550841752148429`5.1466571876005345*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.0999158330277631881541797`5.146666142785649*^7", "-", 
          RowBox[{
          "8.1571741148801826785357119`4.272882032574295*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.199458446958388708577815964`5.123494344925193*^9", "+", 
          RowBox[{
          "1.1646559244024203318497613859`4.684615511001298*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.143608782866775655339638477306`5.085330417887997*^11", "+", 
          RowBox[{
          "6.76674407153404306052643449642`4.857432686947907*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}]},
     {
      RowBox[{"1192.6096095614822838446`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"60904.9429900629679444548`5.110554096195704", "+", 
          RowBox[{
          "27376.6181438458561564898`4.7632813535420855", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"802091.6618971597479983039`4.869050603914373", "+", 
          RowBox[{
          "1.3070276195019642268371926`5.081111367224144*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.88278615159955867363094226`5.103003629463936*^7", "-", 
          RowBox[{
          "1.9202321479510410762751937`4.797213893714929*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.932452485553145229531546004`5.137420516371415*^9", "+", 
          RowBox[{
          "7.311022485404381945518235023`4.534167651988558*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.20116154496737134121055191378`5.099033366853398*^11", "+", 
          RowBox[{
          "6.21297411842232787220660060867`4.812731491448947*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"983.4395716231808239343`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"53889.8969339142223115816`5.114895708262167", "+", 
          RowBox[{
          "22752.3290134508338762208`4.740414214542186", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"832523.4805241462834098357`4.913635643942777", "+", 
          RowBox[{
          "1.1705357223161420187193079`5.061623824732841*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.07616412547503227983504152`5.076001486588549*^7", "-", 
          RowBox[{
          "1.96820781424185773725428373`4.882062935243636*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.5988757243234033298671291055`5.140257444502024*^9", "+", 
          RowBox[{
          "5.715828796007355450572010977`4.482551144099081*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.107988506234860885813807289297`5.10243042931664*^11", "+", 
          RowBox[{
          "5.51628527560753126416450525957`4.799541891768556*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"827.9066662604841603377`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"48143.1713239484265514482`5.118234768634919", "+", 
          RowBox[{
          "19273.734115899252657209`4.720665937104629", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"843022.4310604246391885306`4.94571606399716", "+", 
          RowBox[{
          "1.0556367282384650847535244`5.043391425553185*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.42707570700395868557938901`5.039947317478815*^7", "-", 
          RowBox[{
          "1.97762915808324811731511567`4.951008850801315*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.3085602965177314729855636121`5.1426797401671855*^9", "+", 
          RowBox[{
          "4.425069687152112671270528503`4.425258632409443*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.020348750487236869644349805189`5.105413762403044*^11", "+", 
          RowBox[{
          "4.90237453067634295450190573726`4.787071612751256*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"595.6935505629467346087`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"37065.9846855144142389641`5.12200107276519", "+", 
          RowBox[{
          "13884.8065979425557877943`4.695565365619745", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"740937.9954293412151447783`4.977723554763265", "+", 
          RowBox[{
          "817072.5441854490332045883`5.020202306005444", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.53721543668125527037918155`4.974309850349879*^7", "-", 
          RowBox[{
          "1.71947038280955164604540784`5.022969813034198*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.7408489203187800517829821909`5.1454044697028225*^9", "+", 
          RowBox[{
          "2.686439668445949277706973251`4.3338204789344665*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.02098241871662965832344559745`5.109033620159271*^10", "+", 
          RowBox[{
          "3.67999944629759398501364056295`4.770653809081636*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "2316.4180376997737036406`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"191917.4911212891844129726`5.132851806670456", "+", 
          RowBox[{
          "55868.0407963761894963572`4.596900690680821", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.3757802455736632444628269`5.039763901739111*^6", "+", 
          RowBox[{
          "4.384927540640176693945605`4.951284815885734*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.94670442731277625253729901`4.517156229731355*^7", "-", 
          RowBox[{
          "1.232013650480886014641270483`5.138435173877301*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.7879195269081689868585130184`5.150214280624849*^9", "+", 
          RowBox[{
          "3.271436004636051026493737998`3.721066638407988*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "4.617841671953847887556274637043`5.117762792163468*^11", "+", 
          RowBox[{
          "1.86321964282018121938470104542`4.723587807676024*^11", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "4924.3520273623660363211`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"318404.5436912204347980629`5.123382491265231", "+", 
          RowBox[{
          "116159.4509159854614981815`4.685457785150739", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.4794283211405914040195648`4.979580308938602*^6", "+", 
          RowBox[{
          "7.0895692477062007815685062`5.018663467966499*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.350368367365113678657556709`4.975162053177722*^8", "-", 
          RowBox[{
          "1.505138566040629597768675639`5.022286280988988*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.53341594456534805481318239275`5.145293308677737*^10", "+", 
          RowBox[{
          "2.3922380883307772162582112919`4.338437734687229*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "7.085566406481385990666923191212`5.108770236795885*^11", "+", 
          RowBox[{
          "3.262158516017552883885494914995`4.771900724779079*^11", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "6349.6532878168472283622`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"364244.9580789378188938921`5.117282030728626", "+", 
          RowBox[{
          "148125.3237260820039750293`4.726517794300198", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.9703241785816380236528473`4.928266248852979*^6", "+", 
          RowBox[{
          "7.9718905139893419909208992`5.053829661087351*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.001364148604301461124444816`5.063936971462295*^8", "-", 
          RowBox[{
          "1.400806706764173105106993537`4.908989068058982*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.7645904498142469391473521517`5.141074906539575*^10", "+", 
          RowBox[{
          "3.7195637691347985039460653139`4.464922990860758*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "7.616481831536176631422206221277`5.103227761087126*^11", "+", 
          RowBox[{
          "3.75683165037957760634985934404`4.796295084708161*^11", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "7347.6293799303061604228`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"372691.7810218012261789605`5.10981286821203", "+", 
          RowBox[{
          "169219.3723431142842643084`4.766913132718288", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.7243467547464349013310903`4.857202252424295*^6", "+", 
          RowBox[{
          "7.9900693966348544755647662`5.085411037563777*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.437056647947709745372911019`5.10819763967729*^8", "-", 
          RowBox[{
          "1.130446269269402217428178935`4.774581940372802*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.7949050529557972596212487438`5.136604583183671*^10", "+", 
          RowBox[{
          "4.6166472852459004227626218225`4.546889798456367*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "7.275551457622561743099718411287`5.097990273733263*^11", "+", 
          RowBox[{
          "3.805941654542273732730866667718`4.8165864832728635*^11", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "7606.8875248219337080977`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"338392.430850222876404992`5.101426368148658", "+", 
          RowBox[{
          "170427.7976774031022294285`4.803546159897215", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.0660593213739795655811464`4.751829267885249*^6", "+", 
          RowBox[{
          "7.0395950696900961262751339`5.112796393113246*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.52463143894207721623389228`5.131261376370604*^8", "-", 
          RowBox[{
          "7.68732035677863734156897585`4.614838370213562*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.61188481729503781014788427614`5.132174097890776*^10", "+", 
          RowBox[{
          "4.7852227703480839725489527052`4.604742253946339*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "6.155903877850011190549478134267`5.093197937060365*^11", "+", 
          RowBox[{
          "3.383336331692101288310149766507`4.833251279602251*^11", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}]},
     {
      RowBox[{"4254.3057699868600856179`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"259244.3045885678522401329`5.121711563899469", "+", 
          RowBox[{
          "97637.1482233679214359262`4.697617425969922", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.8644511389438001860640419`4.966051583037385*^6", "+", 
          RowBox[{
          "5.6277373681235957732972793`5.029351559405472*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.359504343456153268254138129`5.0389278745410575*^8", "-", 
          RowBox[{
          "1.114263908676185128159096581`4.952535338920593*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.36458421839664795158307392409`5.143299534572982*^10", "+", 
          RowBox[{
          "2.5082626878169653183568250708`4.40767220803804*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.084242341853690175188227299242`5.10662478818634*^11", "+", 
          RowBox[{
          "2.879570960466294775867104367243`4.7817460692449405*^11", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"3535.6947338772192537854`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"228599.9911744448280987663`5.124246493042456", "+", 
          RowBox[{
          "81975.3669926084399281192`4.6788536533732845", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.7863052524495265152388804`4.989202756834316*^6", "+", 
          RowBox[{
          "5.0243899839536978839135013`5.010285705194031*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.030011703923744388288859222`4.985759348824368*^8", "-", 
          RowBox[{
          "1.097606705508900639734461811`5.0133639408114*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.20390641103172690740418824947`5.145404852931919*^10", "+", 
          RowBox[{
          "1.8577713453398203988682124312`4.33380438571506*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.60490465482720310730797207188`5.109667770929406*^11", "+", 
          RowBox[{
          "2.549858225291520160062814485849`4.767615575620548*^11", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"2995.1237157061054408472`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"203628.461313472717565141`5.126437840965791", "+", 
          RowBox[{
          "69729.0463824101547938844`4.661013087184775", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.664722451277201559698244`5.00740982578486*^6", "+", 
          RowBox[{
          "4.5055140419773326573842559`4.99232836480353*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.66946641497242975195751154`4.91622159778328*^7", "-", 
          RowBox[{
          "1.068679412432111075714694941`5.060303890804705*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.0639502219011798388959212875`5.147157336877756*^10", "+", 
          RowBox[{
          "1.3281391097670040822496015196`4.243479592969842*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "5.152160388450786351519951299187`5.112527844080576*^11", "+", 
          RowBox[{
          "2.252687714218287740419235376248`4.753239460272635*^11", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"2157.6884520361170011776`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"155491.4319922063580507595`5.128930001605652", "+", 
          RowBox[{
          "50267.4882225968331964196`4.638510723253909", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.9343779757870968168491784`5.026489162332137*^6", "+", 
          RowBox[{
          "3.453119012925012946064986`4.969824628778085*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.31521314260834560040938454`4.787339187238834*^7", "-", 
          RowBox[{
          "8.9745981708181509616464091`5.105351947980288*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.9334439899798532574805677064`5.148940381055113*^9", "+", 
          RowBox[{
          "6.767991794211859496853746749`4.0799384445585165*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "4.026360285769369188908522444111`5.115972590536723*^11", "+", 
          RowBox[{
          "1.671906095386290950711987496052`4.734271837931363*^11", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "8681.8513181225007746949`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"796493.6286449582849560945`5.1365185704982075", "+", 
          RowBox[{
          "205517.8496532160197235804`4.548185811609462", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.64278698566883622903375055`5.0669575891998875*^7", "+", 
          RowBox[{
          "1.8104820706727307889466438`4.902689658055953*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.58694409325908152647730001`3.571454618158483*^7", "+", 
          RowBox[{
          "6.018261768584147978520006129`5.150364064735962*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.92296723339744039886167116828`5.150097981689867*^10", "-", 
          RowBox[{
          "1.719976437618314383940360621`3.792005798432933*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2.3090270582668712790380760892245`5.1245623948112575*^12", "+", 
          RowBox[{
          "8.22712038341035653491733389471`4.676381224767384*^11", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "18051.090886164528641528`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.340689804334930122523975`5.129487702333907*^6", "+", 
          RowBox[{
          "427505.1383564756180937009`4.633100734715766", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.44076150758972857600913989`5.026746245058443*^7", "+", 
          RowBox[{
          "3.01577380729981672772280859`4.9694904389560675*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.831706108759487579785095681`4.7907477637045455*^8", "-", 
          RowBox[{
          "7.89224690411208000976775899`5.104556235767005*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.02377760294481641796973886945`5.148814827139161*^10", "+", 
          RowBox[{
          "6.22716677161588300043925145`4.096534572134093*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "3.5711430011370281817635814678767`5.115373663302185*^12", "+", 
          RowBox[{
          "1.4967414359257614917257559768392`4.737713203954453*^12", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "23018.563363009896273089`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.5431467536592777111174721`5.125590972140502*^6", "+", 
          RowBox[{
          "538171.0911456112648975285`4.66810410771856", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.3686485614418332646834215`4.997035981149824*^7", "+", 
          RowBox[{
          "3.41463139188603342540924778`5.002924104760775*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.599573881569905995427810128`4.963549107434203*^8", "-", 
          RowBox[{
          "7.712042143484492299505159627`5.031202606486709*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.17813175421928686120748787801`5.14599285470652*^10", "+", 
          RowBox[{
          "1.18635343613331692913360717115`4.307552844189422*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "3.8578544206661572639113428270818`5.110471560929483*^12", "+", 
          RowBox[{
          "1.736055719505644315963793701248`4.763689385719636*^12", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "26296.562576510160366042`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.5886361987320562174403445`5.1213825452512305*^6", "+", 
          RowBox[{
          "601956.1732416652717008486`4.699922963705493", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.90099378088565613934827778`4.960024540090364*^7", "+", 
          RowBox[{
          "3.43771697797214632134357353`5.033747861338191*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.636759592402645221302103254`5.049830969756918*^8", "-", 
          RowBox[{
          "6.63342260616815762097409159`4.935217805228295*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.37165341284890835739516542983`5.142705032406639*^10", "+", 
          RowBox[{
          "1.6020472638699059454404766717`4.424569116762307*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "3.6890383207742845116928109370504`5.105754966986169*^12", "+", 
          RowBox[{
          "1.7650032316739298980228573341282`4.78558730530358*^12", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "26484.350960204984821029`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.4425662187505332857135611`5.1160998235581845*^6", "+", 
          RowBox[{
          "597817.1808066569261818778`4.733532457835045", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.15294893421365819881402582`4.910226192580004*^7", "+", 
          RowBox[{
          "3.06292147720844498594993033`5.063328326792988*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9.271976732547852359496843689`5.095997814028151*^8", "-", 
          RowBox[{
          "4.95325255099102765340553169`4.823715952782562*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.51604985278383484268781569297`5.139057337309949*^10", "+", 
          RowBox[{
          "1.74950218416796008144051291736`4.505982174279189*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "3.1112225830272987976875133692719`5.100848763360701*^12", "+", 
          RowBox[{
          "1.5772145514304355085661831030729`4.805808456086951*^12", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}]},
     {
      RowBox[{"14863.0913101231124310656`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.0528439828703556048513464`5.1286963893152375*^6", "+", 
          RowBox[{
          "342295.373308562229719471`4.640733398850407", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.54659353374458337158455563`5.0200780024139195*^7", "+", 
          RowBox[{
          "2.31076749618157415870703349`4.977874620442365*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.019942114214478647424922857`4.909053332463778*^8", "-", 
          RowBox[{
          "5.742115826796155403272331997`5.063905481623441*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "5.96626627298082021306513406101`5.1474843369691685*^10", "+", 
          RowBox[{
          "7.0731234370127480171783801731`4.2213929423190475*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2.9268874055771303463957043252488`5.113699434889284*^12", "+", 
          RowBox[{
          "1.2580919233985031293323149285169`4.747005793317032*^12", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"12478.9323219948861056721`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"929694.5620735855218420006`5.130443298652344", "+", 
          RowBox[{
          "289313.2679021028407971559`4.6234713587842355", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.44269197515901515608617953`5.034000016308792*^7", "+", 
          RowBox[{
          "2.0584420447916603346494079`4.959669954655231*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.784876156583118841417342763`4.8036740652929515*^8", "-", 
          RowBox[{
          "5.527461600311375322427924164`5.101393912610402*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.24839722475550872509688146033`5.148862340179378*^10", "+", 
          RowBox[{
          "4.5874130081558753659048230269`4.090403484748318*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2.6955168945135858652459390334801`5.116562129397309*^12", "+", 
          RowBox[{
          "1.1089213014107687785971178610973`4.730820797197822*^12", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"10614.7014963872972926034`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"826155.7058773453547769661`5.131871908163456", "+", 
          RowBox[{
          "247361.3971717613739551592`4.608141926755419", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.3288194851877156086333286`5.045031111667377*^7", "+", 
          RowBox[{
          "1.84172393678304800545849189`4.94311981812561*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.79505170429578903639496845`4.657968125096562*^8", "-", 
          RowBox[{
          "5.283247426380066761682791514`5.126792112826432*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.60883751329346690251335585169`5.149829459154975*^10", "+", 
          RowBox[{
          "2.5916304850165255320115404813`3.8998111418677146*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2.4704770131671534629397594708921`5.119115215510765*^12", "+", 
          RowBox[{
          "9.744420613189557100926602086512`4.715090420012731*^11", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"7652.1107076351597901222`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"626805.6686352718347752662`5.133584590002985", "+", 
          RowBox[{
          "178488.2656044442696694022`4.588061344028217", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.9134222594155734800143455`5.057214735534207*^7", "+", 
          RowBox[{
          "1.40182237404641910784949779`4.922096900940729*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.72891962921669936966843694`4.336252318305046*^7", "-", 
          RowBox[{
          "4.335500567432646840774793621`5.145346224621445*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.39500587774680184849140130712`5.150476630254849*^10", "+", 
          RowBox[{
          "4.512993876600059662826639974`3.274100844000527*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.9176921813293399536417217865497`5.122255248121874*^12", "+", 
          RowBox[{
          "7.149389993970748897901627977277`4.693745338699167*^11", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "31285.5365077615548301149`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.1706409633005685532754448`5.13866987082413*^6", "+", 
          RowBox[{
          "750739.4788074554298513067`4.513012059124706", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.218474005127001417723491303`5.083993391586159*^8", "+", 
          RowBox[{
          "7.2950742465320074373377562`4.861206839525188*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.426885711861769597311983258`4.561599417007034*^8", "+", 
          RowBox[{
          "2.784855825077098776388267478`5.1355953923602575*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.625751478556235665099868438725`5.146785822660053*^11", "-", 
          RowBox[{
          "2.13968897007161593323254581607`4.266082312935594*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.08742482174819281631877961466998`5.129819055715*^13", "+", 
          RowBox[{
          "3.4387043413777547365520535196946`4.629814650591036*^12", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "65078.1800017625856970414`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.4522876045553529627228336`5.134027209464045*^6", "+", 
          RowBox[{
          "1.5313654875159166707804922`4.582527308096354*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.680756303554705547257672391`5.057578476053549*^8", "+", 
          RowBox[{
          "1.228411461916847651603756327`4.921417587387441*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.357045441503854299090841263`4.365412598412199*^8", "-", 
          RowBox[{
          "3.8232778283087478059952451978`5.144593140832296*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "3.036613157555318422450499838279`5.150451813637666*^11", "+", 
          RowBox[{
          "5.1802191206328948292436235093`3.3824104747253365*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.71489786594178632403590659984909`5.121939101485259*^13", "+", 
          RowBox[{
          "6.4314018470496531477089486360181`4.696006487615696*^12", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "81924.6179729305146874111`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.2811456672274249106846082`5.131273859570379*^6", "+", 
          RowBox[{
          "1.9119154865684276582456112`4.614703685255832*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.702681581406653440174835474`5.038514044370585*^8", "+", 
          RowBox[{
          "1.398844092492523488183351605`4.953149919356763*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.7218235994529532982616467548`4.760775961247677*^9", "-", 
          RowBox[{
          "3.857176471806053591519903277`5.111056814216617*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "3.564124760970624555374625845312`5.149193050203209*^11", "+", 
          RowBox[{
          "2.78512168270342897276605374628`4.042084326607314*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.85551651737382538408850876512717`5.117201916248531*^13", "+", 
          RowBox[{
          "7.5555226779424154806548056854266`4.727001605011272*^12", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "91634.4826777913872497972`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.4423654851666663669014281`5.12831792584773*^6", "+", 
          RowBox[{
          "2.1135334068999566498280661`4.644281683238591*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.527584547832817353343958761`5.016245433619355*^8", "+", 
          RowBox[{
          "1.41318827701498534823310883`4.982440203093432*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.5993441109928830965452104906`4.930761060681273*^9", "-", 
          RowBox[{
          "3.4396988969812702728698600617`5.052417710964828*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.6625216452635266229344681468`5.147040405035855*^11", "+", 
          RowBox[{
          "4.65151700082017790069176363831`4.250854817612043*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.77468849120958145768007790871651`5.112807718283572*^13", "+", 
          RowBox[{
          "7.7282999961845387725058161919992`4.7517695574788466*^12", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "91004.4128364160487295257`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.8611228630765311974854426`5.1253169632371876*^6", "+", 
          RowBox[{
          "2.0559277043799385667372316`4.670343976768723*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.201526608183691518517114495`4.989807829561192*^8", "+", 
          RowBox[{
          "1.257942290297539260267985934`5.009735154481772*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.0142801501664978428218764314`5.02370860609735*^9", "-", 
          RowBox[{
          "2.6844600206635639839865495043`4.973381932938476*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.306462870064044007113377507677`5.14446850065627*^11", "+", 
          RowBox[{
          "5.55608246821600755468532685461`4.369873533790677*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.49974709949625160568643974237112`5.10872404339276*^13", "+", 
          RowBox[{
          "6.9089573323192683070096480521272`4.77211852332359*^12", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}]},
     {
      RowBox[{"51292.7122432447566239625`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.1397080258971214839766695`5.133516623101182*^6", "+", 
          RowBox[{
          "1.1812746412229656177433096`4.588897792675613*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.220589678274871811345767608`5.053803204256231*^8", "+", 
          RowBox[{
          "9.14281431417004398992530596`4.928313410724441*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.639018076311230926478071361`4.6298374649852*^8", "-", 
          RowBox[{
          "2.7317672360313482089993752465`5.129816774190029*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2.478681503819836654195465729627`5.149955155244829*^11", "+", 
          RowBox[{
          "1.25937919861769843623299302112`3.855890944919947*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.34987754291141086541335259296424`5.120289916468894*^13", "+", 
          RowBox[{
          "5.2166147034654512612618344159303`4.707384305294321*^12", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"43353.3823586862341836086`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.6572958768025421265223147`5.134654047524724*^6", "+", 
          RowBox[{
          "1.0067607729607114519479122`4.574420236678776*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.152802387977980761776405412`5.062415204221508*^8", "+", 
          RowBox[{
          "8.15459358728150950940451809`4.912062658123062*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.279023565548930747654580304`4.3617064826715435*^8", "-", 
          RowBox[{
          "2.5961686666141962958183107032`5.1446947084993155*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "2.169721482921533376872850751186`5.150449176250485*^11", "+", 
          RowBox[{
          "3.7778429463722861457893176828`3.391289086531291*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.24102594136433487463596242071088`5.122775618184947*^13", "+", 
          RowBox[{
          "4.581095991469656708513625416536`4.6899641504647755*^12", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"37066.9251020833415760815`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.249739670832375357549208`5.1356904351902335*^6", "+", 
          RowBox[{
          "863807.1771353073074590466`4.560258671309011", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.085004852827577823618051281`5.069763493633167*^8", "+", 
          RowBox[{
          "7.28207876977134340495036394`4.89658718536325*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.4449909313809164725587082`3.6876666474614592*^7", "-", 
          RowBox[{
          "2.4501333323563429827846883427`5.1502571785416364*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.894268878052230432020877631391`5.150452618284823*^11", "-", 
          RowBox[{
          "3.2108259600061084451152394201`3.379627759870538*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.1349109381396292435728323167551`5.125119295589694*^13", "+", 
          RowBox[{
          "3.9974802514192068794994791166358`4.671943840774518*^12", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{"26746.3365278726433019049`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.4541632820911256935854797`5.136934172466223*^6", "+", 
          RowBox[{
          "623469.454015077382561241`4.541845899037965", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.75730577733101797296033869`5.0780712812275315*^7", "+", 
          RowBox[{
          "5.51088893749132247659881607`4.876922425723526*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.337748487508395776135943867`4.220388454588928*^8", "+", 
          RowBox[{
          "1.9765497571746983127823902293`5.147498421541413*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.378093168935844716417193606607`5.149589720731495*^11", "-", 
          RowBox[{
          "9.0053403645258905091536836463`3.964811272756511*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "8.7545766283182749669979490425201`5.127994349398367*^12", "+", 
          RowBox[{
          "2.8940502677369035010626682829738`4.647265271226003*^12", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "112497.7637994592342628707`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.24221779392413789810762865`5.14079980585741*^7", "+", 
          RowBox[{
          "2.6571861980832415521064667`4.471024047900032*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.396104239271359475621894176`5.097477114337106*^8", "+", 
          RowBox[{
          "2.838276533336126412571100269`4.818451490272759*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.900803298909767200018850299`4.787546822753793*^9", "+", 
          RowBox[{
          "1.22650191586741071725875985389`5.10530391585525*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.426793673915179013174017259632`5.13886998426855*^11", "-", 
          RowBox[{
          "1.508466693935339488728210201173`4.50941135239276*^11", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "4.93760108104437105471001534831981`5.135067675367848*^13", "+", 
          RowBox[{
          "1.34071014021575429777044621697588`4.56888656999909*^13", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "229474.0023248375159996233`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.14448563509671864720809478`5.137051273131909*^7", "+", 
          RowBox[{
          "5.4236947500437556007134277`4.5400233707818565*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.713653343684227707220738966`5.07766147682854*^8", "+", 
          RowBox[{
          "4.870263734826767632846437323`4.877953839113957*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.8682207516630984036102287799`4.175416341577644*^9", "+", 
          RowBox[{
          "1.75419457448218005077134432334`5.148065913240705*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.2389859428006903670147335930821`5.14974439647585*^12", "-", 
          RowBox[{
          "7.38736436781981011192290382752`3.925167537765334*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "7.85758854904969248621380912734577`5.127430639921657*^13", "+", 
          RowBox[{
          "2.63157314963662963014686925516456`4.65235680260722*^13", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "286499.142357833832607779`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.47491210627978554872464411`5.135199783518347*^7", "+", 
          RowBox[{
          "6.6903181997336104364991394`4.567086777291915*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.996552744220433168335225081`5.065288067372966*^8", "+", 
          RowBox[{
          "5.543952654839669155783873732`4.906204773993047*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.207913223493558491435976318`4.235149228972006*^9", "-", 
          RowBox[{
          "1.80350529952923564502361884229`5.147284651251182*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.4744461943980035185578791349977`5.150502287798064*^12", "+", 
          RowBox[{
          "1.12805813297637678567995165353`3.034204839941003*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "8.5534325016956638987432386657052`5.123404854087887*^13", "+", 
          RowBox[{
          "3.11907102365757094161612277448673`4.685289685626742*^13", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "316711.4407908722157398616`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.53568944213591309959795348`5.133315329781017*^7", "+", 
          RowBox[{
          "7.2800696182251687636643938`4.591354799837653*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.351456048558852164077928645`5.0515265609420625*^8", "+", 
          RowBox[{
          "5.586754799283699385750588405`4.932312806585879*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.920874441692233212422715404`4.68106503061871*^9", "-", 
          RowBox[{
          "1.64165278251899758936578171938`5.123960486224273*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.5252017924112928508702755405645`5.149740456429572*^12", "+", 
          RowBox[{
          "9.11716582151888903913630657764`3.926273003194783*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "8.19389242613614070922531028222341`5.119546769591607*^13", "+", 
          RowBox[{
          "3.20803711084275557762900990212871`4.712295895186793*^13", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}], 
      RowBox[{
       RowBox[{"-", "308079.2682482837290022973`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.29090640057365508978143601`5.131119688127012*^7", "+", 
          RowBox[{
          "7.0024235989556459451215271`4.616360721602105*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.939401749569242279311206871`5.03493807816424*^8", "+", 
          RowBox[{
          "4.979052482466281598444261557`4.958342079645297*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.1636790500052051127126121845`4.872346956167155*^9", "-", 
          RowBox[{
          "1.31642416386226136897350896765`5.079856879273115*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.377621180779190407950198682729`5.148186363780389*^12", "+", 
          RowBox[{
          "1.430436663581341902376554598508`4.164525185402337*^11", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "6.90921028871845051174224049925054`5.115594753881224*^13", "+", 
          RowBox[{
          "2.88591772012108099934561442489579`4.736450287652136*^13", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "10"]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.956119982502411*^9},
 CellLabel->
  "Out[7]//MatrixForm=",ExpressionUUID->"efb23fde-eac1-430f-9e7e-\
f4361f21190b"]
}, Open  ]],

Cell["Determinant", "Text",
 CellChangeTimes->{{3.9561180580913153`*^9, 
  3.9561180599015536`*^9}},ExpressionUUID->"ed6f3f09-cdbe-4700-bd13-\
0b76c992173f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalM]", "//", "Det"}], "//", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "0", ",", 
       RowBox[{"2", "\[CapitalLambda]loops"}]}], "}"}]}], "]"}], 
   "&"}]}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"7977716e-f959-4bf5-a440-e195b5d36e23"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "g", "]"}], "11"],
  SeriesData[$CellContext`g, 0, {}, 11, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.956119959685281*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"41bebe77-483d-4d51-b234-2390588e2197"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Same spin", "Subsection",
 CellChangeTimes->{{3.956117795613303*^9, 3.9561178110303903`*^9}, {
  3.9561180867284718`*^9, 3.9561180896019707`*^9}, {3.956119103981784*^9, 
  3.9561191069455566`*^9}, {3.9561193975161905`*^9, 3.956119398902044*^9}, {
  3.9561194429435916`*^9, 
  3.9561194456326456`*^9}},ExpressionUUID->"abb0e350-a424-436d-a38d-\
0fee92b207fb"],

Cell["Quit kernel", "Text",
 CellChangeTimes->{{3.956116683847313*^9, 
  3.9561166865694637`*^9}},ExpressionUUID->"b5561603-61ce-4509-91ea-\
696efa05a2a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"36487de4-a221-4f5f-9379-f13b86c0a61b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Tau]1", "=", "3"}], ";", 
  RowBox[{"S1", "=", "12"}], ";", 
  RowBox[{"m1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]2", "=", "3"}], ";", 
  RowBox[{"S2", "=", "12"}], ";", 
  RowBox[{"m2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]loops", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"enlarging", "=", "2"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9561171662615633`*^9, 3.9561171785777817`*^9}, {
  3.956117310399375*^9, 3.9561173204470444`*^9}, {3.9561173959558234`*^9, 
  3.956117415731547*^9}, {3.956117460930313*^9, 3.956117462252367*^9}, {
  3.956117663809517*^9, 3.9561176642814703`*^9}, {3.9561178488631115`*^9, 
  3.9561178500058804`*^9}, {3.956117924756464*^9, 3.9561179418429995`*^9}, {
  3.956118101717291*^9, 3.9561181038593273`*^9}, {3.9561181926246185`*^9, 
  3.9561181972383976`*^9}, {3.9561190385773273`*^9, 3.9561190462522306`*^9}, {
  3.9561191468114867`*^9, 3.9561191484939938`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e1e6c1ef-232d-4395-9564-ce66d0c98588"],

Cell["Run orthogonality notebook", "Text",
 CellChangeTimes->{{3.9561166937261376`*^9, 3.9561166977913957`*^9}, {
  3.9561169223618803`*^9, 
  3.9561169242239323`*^9}},ExpressionUUID->"d4976970-a0d8-411b-98d0-\
eb412ba0cd7c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<OrthoSL2.m\>\""}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{
  3.9561167010074825`*^9, {3.956117950187143*^9, 3.956117950479866*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"9aebe940-8d86-44f6-9788-7572c5f4bd1f"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Computing first Bethe root\"\>"], "Print",
 CellChangeTimes->{3.9561191603680773`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"b54a01a5-c286-4b59-aae4-f46bcf051d93"],

Cell[BoxData["\<\"First Bethe root done and saved\"\>"], "Print",
 CellChangeTimes->{3.9561191604469147`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"659dc591-663c-4c21-b2ea-130bec709005"],

Cell[BoxData["\<\"Computing second Bethe root\"\>"], "Print",
 CellChangeTimes->{3.9561191604628825`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"91d550d5-f777-45f3-93b5-e8381d3fad95"],

Cell[BoxData["\<\"Second Bethe root done and saved\"\>"], "Print",
 CellChangeTimes->{3.956119160478713*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"cc00fcc4-d99a-4bc4-9f5a-5d91f4450168"],

Cell[BoxData["\<\"Collecting all integrals\"\>"], "Print",
 CellChangeTimes->{3.956119160589162*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"117faecb-f6c8-4dee-96a3-6fb8515930de"],

Cell[BoxData["\<\"All integrals collected\"\>"], "Print",
 CellChangeTimes->{3.956119161537923*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"c45cce3e-ed15-4bf6-8b21-ffdf6506bac3"],

Cell[BoxData["\<\"Evaluating all integrals\"\>"], "Print",
 CellChangeTimes->{3.9561191615540857`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"27313367-2070-4be3-8adc-2a88c3e236d5"],

Cell[BoxData["\<\"All integrals evaluated and saved\"\>"], "Print",
 CellChangeTimes->{3.9561191674041367`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"449b36e7-57f8-454f-a016-cdc7649d3160"],

Cell[BoxData["\<\"Computing matrix\"\>"], "Print",
 CellChangeTimes->{3.956119167421796*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"7a36802b-5ef7-48fd-91b7-d49f3ccd5662"],

Cell[BoxData["\<\"Matrix computed\"\>"], "Print",
 CellChangeTimes->{3.9561191972633696`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"4246ed63-c1e3-4f7b-ab94-4df85dfd7149"],

Cell[BoxData["\<\"Total run time: 0.615985 minutes\"\>"], "Print",
 CellChangeTimes->{3.956119197279348*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"5e67f1a8-c047-4f7d-bd44-35acb0d07522"],

Cell[BoxData["\<\"Done.\"\>"], "Print",
 CellChangeTimes->{3.956119197279348*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"ca041a35-9290-4195-928c-8c9a06b8c77c"]
}, Open  ]]
}, Open  ]],

Cell["Matrix", "Text",
 CellChangeTimes->{{3.9561190915226383`*^9, 
  3.9561190929487877`*^9}},ExpressionUUID->"fff319ec-6e65-4a8f-95f9-\
57b8ce3389cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalM]", "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", "5"}], "]"}], "&"}]}], "//", "MatrixForm"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"dd250ce7-e9cf-485d-ad19-9dfca939f85d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"6532.7611348281999504738`5.", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8547.415657585101566109`3.584888304914555", "-", 
          RowBox[{
          "314268.5690212986917387876`5.150354428911049", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.9138376682214807886303135`5.137515254076711*^6", "+", 
          RowBox[{
          "1.7172823811187250286084331`4.532637789855902*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{"22694.0167470358148357858`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6806.0451486393244195961`2.945285609791765", "+", 
          RowBox[{
          "1.0917313320867253336773638`5.1505065585795355*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.42077289975752657866355585`5.144045278595246*^7", "+", 
          RowBox[{
          "4.2098100381605308169233895`4.384353729101621*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "369101.0041177932972017677`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"630474.8863092580035226018`3.7005597931067022", "+", 
          RowBox[{
          "1.77561741497033760832415024`5.150241396959279*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.976009909377122847951778553`5.147935438467164*^8", "+", 
          RowBox[{
          "4.34644431797277264526507462`4.186622100629237*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "103218.5664140798228436612`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15477.4760245329942674176`2.644251035908545", "+", 
          RowBox[{
          "4.9654886339627078677599207`5.150512888094107*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.106526948745220022922393617`5.143608474862976*^8", "+", 
          RowBox[{
          "1.98919327342362832595216318`4.398323461480668*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}]},
     {
      RowBox[{"41046.5271417127268393791`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"351408.2087511319688452389`4.394075540137482", "+", 
          RowBox[{
          "1.9746073084394994358986112`5.143744378016126*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.53037168312374181861956485`5.1426536015756925*^7", "-", 
          RowBox[{
          "8.6985943146338656861751945`4.425968844159663*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{"142590.7143482712269792787`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.4500775379504364198321466`4.466117419709703*^6", "+", 
          RowBox[{
          "6.8595478264124007978887965`5.141021682889898*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.563094660539200938224399719`5.135895548929476*^8", "-", 
          RowBox[{
          "4.12500382993262899893530074`4.557334625486102*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "2.3191287835067690664249172`5.*^6"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.68502829499297250597697873`4.519707391852635*^7", "+", 
          RowBox[{
          "1.115654692479998759326087357`5.138288321604104*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.534403433927062115633225288`5.128492635537127*^9", "-", 
          RowBox[{
          "8.280084617709224766968657426`4.642651662238527*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "648541.0380699040388162855`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.4980943157749956847700006`4.459938117274573*^6", "+", 
          RowBox[{
          "3.11990704410140646866975664`5.141293761355252*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.153502786359819543312588092`5.136758916983129*^8", "-", 
          RowBox[{
          "1.829377366845490611542385187`4.5445434679993*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}]},
     {
      RowBox[{"193427.16820002742639567`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.5650217910020463747899767`4.7041145692237105*^6", "+", 
          RowBox[{
          "9.3051130638960638540186763`5.120774034919167*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.034254304168978350609619243`5.07340062419058*^8", "-", 
          RowBox[{
          "1.328289668304177688687048194`4.8882881752530425*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{"671942.6721073826589040736`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.34651374956032324593301973`4.735444005921896*^7", "+", 
          RowBox[{
          "3.23248579969823294386895944`5.115769839173379*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.909662621703173756082506449`5.055052701491121*^8", "-", 
          RowBox[{
          "5.134197784017007542279474407`4.9260684538346124*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "1.0928650316098558521712944`5.*^7"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.34390284229057680255775747`4.760317051080885*^8", "+", 
          RowBox[{
          "5.25739610798223413695004428`5.111148144711365*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1.10491673469041834491109595884`5.0382583971473425*^10", "-", 
          RowBox[{
          "9.0907410202148826955568724961`4.95352813147578*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "3.0561761926464741080027911`5.*^6"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.07847735812902444588297348`4.732660767539732*^7", "+", 
          RowBox[{
          "1.470222990977748523814115803`5.116249174072226*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.1680173740662200150603473822`5.057727546190506*^9", "-", 
          RowBox[{
          "2.313120464746555685945703131`4.921138242439446*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}]},
     {
      RowBox[{"810225.4219978546306318657`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.2929728976294603013259691`4.855568171256023*^7", "+", 
          RowBox[{
          "3.89771596849041294334460087`5.08597943809328*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.310297405010104056765836281`4.938299846199585*^8", "-", 
          RowBox[{
          "9.4108178162333432361202425`5.047992166472866*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{"2.8146269187469461693086986`5.*^6", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.41818900523803699681361464`4.873143399469879*^7", "+", 
          RowBox[{
          "1.354020005816236026575433661`5.079549808317922*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.429031136273510124688932011`4.907599268883131*^9", "-", 
          RowBox[{
          "3.4869715926616683097628350813`5.064614596405554*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "4.57777992696012645228276369`5.*^7"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.4336202522995604599312548567`4.887366652933221*^9", "+", 
          RowBox[{
          "2.2022154834187973554590805052`5.073792337197254*^9", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.80789181290452533064499808864`4.880513114027989*^10", "-", 
          RowBox[{
          "5.98141942368881819933865829829`5.076632769689263*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "1.28016933820805415381643684`5.*^7"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.809620323269105581992421112`4.871566400248952*^8", "+", 
          RowBox[{
          "6.158452700180064837859836148`5.08015631552773*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.11728990047002480334932992568`4.912569226556526*^10", "-", 
          RowBox[{
          "1.57673218474397972222072268434`5.062161286161388*^10", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.956119093892907*^9, 3.956119200135242*^9},
 CellLabel->
  "Out[6]//MatrixForm=",ExpressionUUID->"af61561a-74cb-44d9-bb62-\
1ff7a9a93e31"]
}, Open  ]],

Cell["\<\
Determinant is not zero --  states of the same spin are not orthogonal\
\>", "Text",
 CellChangeTimes->{{3.9561180580913153`*^9, 3.9561180599015536`*^9}, {
  3.9561190594656305`*^9, 
  3.9561190692104406`*^9}},ExpressionUUID->"904c2af4-a7cf-4fbe-9321-\
fcf5a5d109c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalM]", "//", "Det"}], "//", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "0", ",", 
       RowBox[{"2", "\[CapitalLambda]loops"}]}], "}"}]}], "]"}], 
   "&"}]}]], "Input",
 CellChangeTimes->{3.9561190833548174`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"224c8a05-6052-451b-9a45-84bf6dfca5e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "144795.0712861018350272247533118948797675187623209484533769309598`40.\
0198506089781", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "182605.9806410142513644916301942267398867683464178591765972041805`37.\
85390375508745", "-", 
      RowBox[{
      "6.8525854726735274414443339352003684064921892232030873443037001314`39.\
30229273934292*^6", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["g", "2"]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "1.634162529904823619543240270268345362737840477844093114879106955383`38.\
44457744933146*^8", "+", 
      RowBox[{
      "1.55200871770283359955794764797066518833126248447320691890547506675`37.\
44104541490967*^7", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["g", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "g", "]"}], "5"],
    SeriesData[$CellContext`g, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`g, 0, {
   144795.0712861018350272247533118948797675187623209484533769309598`40.\
0198506089781, 0, 
    Complex[-182605.\
9806410142513644916301942267398867683464178591765972041805`37.85390375508745, 
     6.8525854726735274414443339352003684064921892232030873443037001314`39.\
30229273934292*^6], 0, 
    Complex[-1.\
634162529904823619543240270268345362737840477844093114879106955383`38.\
44457744933146*^8, \
-1.55200871770283359955794764797066518833126248447320691890547506675`37.\
44104541490967*^7]}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9561190787281*^9, 3.9561190846415825`*^9}, 
   3.956119202375738*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"ef339aba-3eec-4824-a52b-4cc951b77660"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Different spin", "Subsection",
 CellChangeTimes->{{3.956117795613303*^9, 3.9561178110303903`*^9}, {
   3.9561180867284718`*^9, 3.9561180896019707`*^9}, {3.956119103981784*^9, 
   3.9561191069455566`*^9}, {3.9561192115172043`*^9, 3.95611921341994*^9}, 
   3.9561193961937385`*^9},ExpressionUUID->"4fc945a8-8d7d-4c92-8d67-\
3a4d1fd8e3b3"],

Cell["Quit kernel", "Text",
 CellChangeTimes->{{3.956116683847313*^9, 
  3.9561166865694637`*^9}},ExpressionUUID->"2dc551eb-c4d3-454a-a4ff-\
7798c1935622"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"f9a94417-82d2-4b30-9f06-4023de0239c9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Tau]1", "=", "3"}], ";", 
  RowBox[{"S1", "=", "12"}], ";", 
  RowBox[{"m1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]2", "=", "3"}], ";", 
  RowBox[{"S2", "=", "10"}], ";", 
  RowBox[{"m2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]loops", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"enlarging", "=", "2"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9561171662615633`*^9, 3.9561171785777817`*^9}, {
  3.956117310399375*^9, 3.9561173204470444`*^9}, {3.9561173959558234`*^9, 
  3.956117415731547*^9}, {3.956117460930313*^9, 3.956117462252367*^9}, {
  3.956117663809517*^9, 3.9561176642814703`*^9}, {3.9561178488631115`*^9, 
  3.9561178500058804`*^9}, {3.956117924756464*^9, 3.9561179418429995`*^9}, {
  3.956118101717291*^9, 3.9561181038593273`*^9}, {3.9561181926246185`*^9, 
  3.9561181972383976`*^9}, {3.9561190385773273`*^9, 3.9561190462522306`*^9}, {
  3.9561191468114867`*^9, 3.9561191484939938`*^9}, {3.956119218559708*^9, 
  3.956119218769475*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4ae0908b-2d4e-425b-a6b8-82ae9ff2a23c"],

Cell["Run orthogonality notebook", "Text",
 CellChangeTimes->{{3.9561166937261376`*^9, 3.9561166977913957`*^9}, {
  3.9561169223618803`*^9, 
  3.9561169242239323`*^9}},ExpressionUUID->"e229beb8-dd88-45f5-8612-\
7bb7f4a692d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<OrthoSL2.m\>\""}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{
  3.9561167010074825`*^9, {3.956117950187143*^9, 3.956117950479866*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"03be7b4e-3cb4-4960-b0c9-c933346b578c"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Computing first Bethe root\"\>"], "Print",
 CellChangeTimes->{3.9561192208201766`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"81ea9cc0-e5a4-4c72-8a2c-435884f553a2"],

Cell[BoxData["\<\"First Bethe root done and saved\"\>"], "Print",
 CellChangeTimes->{3.956119220893106*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"bfa2e9da-fb82-4906-92d3-753b9723e296"],

Cell[BoxData["\<\"Computing second Bethe root\"\>"], "Print",
 CellChangeTimes->{3.956119220909214*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"1538cedc-b569-4d4e-981e-b397155dcc01"],

Cell[BoxData["\<\"Second Bethe root done and saved\"\>"], "Print",
 CellChangeTimes->{3.9561192209355645`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"ad1dbf7b-0dba-4011-8b8a-bec318c69d0f"],

Cell[BoxData["\<\"Collecting all integrals\"\>"], "Print",
 CellChangeTimes->{3.9561192210633965`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"59a897c8-56cb-4e03-bb17-043082a04b21"],

Cell[BoxData["\<\"All integrals collected\"\>"], "Print",
 CellChangeTimes->{3.9561192219591784`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"35f21815-20db-4e7b-9dbc-121502ae9ca1"],

Cell[BoxData["\<\"Evaluating all integrals\"\>"], "Print",
 CellChangeTimes->{3.9561192219750357`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"0ebda3dc-5144-4b81-8b4d-f8721cb0d255"],

Cell[BoxData["\<\"All integrals evaluated and saved\"\>"], "Print",
 CellChangeTimes->{3.956119227858511*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"4eeb4f4c-c4ee-4eaf-a3ec-ed362d53edf6"],

Cell[BoxData["\<\"Computing matrix\"\>"], "Print",
 CellChangeTimes->{3.956119227885917*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"41b7c4e9-2471-41f6-90ac-35aa287fc80d"],

Cell[BoxData["\<\"Matrix computed\"\>"], "Print",
 CellChangeTimes->{3.9561192521783943`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"fcc1ec83-c841-4360-912a-8e28d4a5d885"],

Cell[BoxData["\<\"Total run time: 0.523532 minutes\"\>"], "Print",
 CellChangeTimes->{3.9561192521942797`*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"25fcb61f-8458-4a65-a929-7d4174a329bd"],

Cell[BoxData["\<\"Done.\"\>"], "Print",
 CellChangeTimes->{3.9561192521942797`*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"7db101ee-95d8-4f6d-87cf-0e81868ebc8c"]
}, Open  ]]
}, Open  ]],

Cell["Matrix", "Text",
 CellChangeTimes->{{3.9561190915226383`*^9, 
  3.9561190929487877`*^9}},ExpressionUUID->"41402096-5316-4dec-adba-\
0bff8434ff3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalM]", "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", "5"}], "]"}], "&"}]}], "//", "MatrixForm"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"61980608-4cbc-4eab-89d5-d01f0cb74cf8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"13.9318430346685972866`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"43.4631577141425811338`3.9615122350152223", "+", 
          RowBox[{
          "670.2128371099229066274`5.149603701194236", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15109.1145371761378469223`5.150056640548531", "+", 
          RowBox[{
          "694.5334116404566073107`3.812510770102185", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{"77.6126659024402709078`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"266.0803189535731575174`4.0022909467440835", "+", 
          RowBox[{
          "3733.6772227979971479627`5.149414964658602", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"83927.922873386444251042`5.15028755931735", "+", 
          RowBox[{
          "2716.908743855721260611`3.660456135878413", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "1690.8634128738793359759`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"11823.1710713641214934567`4.30839634653048", "+", 
          RowBox[{
          "81341.5972522494357870789`5.145975069134724", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.8436560927273583151782631`5.14714076364118*^6", "-", 
          RowBox[{
          "230717.0381431770509569578`4.244540518467216", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "326.4327890899977876307`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2826.3984061104016880767`4.398827597798973", "+", 
          RowBox[{
          "15703.5537335076433326979`5.143592163190069", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"361410.5991583493298652705`5.142359191194483", "-", 
          RowBox[{
          "70704.6300467767361984276`4.433806160364952", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}]},
     {
      RowBox[{"87.5363053162733957067`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1137.0360436507416717323`4.566611527449676", "+", 
          RowBox[{
          "4211.115726415318267287`5.135234472065972", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"95082.6114276929380328586`5.119591614332253", "-", 
          RowBox[{
          "37197.400909296824777333`4.712003108810588", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{"487.6545050026500832906`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6484.7903990669427349015`4.576100900080192", "+", 
          RowBox[{
          "23459.6325222349700690897`5.134526161599981", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"526668.2011788649163882658`5.117199498433787", "-", 
          RowBox[{
          "214463.695813096375517757`4.727016186660429", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "10624.0025522197368501846`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"179141.8876414405175563123`4.67003941557939", "+", 
          RowBox[{
          "511107.3638470380893907431`5.125354407614802", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.1195851005919182099673862`5.087549496875015*^7", "-", 
          RowBox[{
          "6.4934312723103463606810394`4.850966634860828*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "2051.0366230740730251845`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"38001.7052520517220481343`4.706135275206519", "+", 
          RowBox[{
          "98660.5760713322479559071`5.120475836983451", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.1626090482507744997939459`5.072846426194355*^6", "-", 
          RowBox[{
          "1.4181235926703870450949386`4.889582492709637*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}]},
     {
      RowBox[{"412.5094576738084124009`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9429.4482120268312063073`4.783147953568079", "+", 
          RowBox[{
          "19844.8514151232773800219`5.1063095254763695", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"408583.5610020340501976427`5.019865719981207", "-", 
          RowBox[{
          "371148.1784140361576329325`4.978132164174883", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{"2298.0418771848225631836`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"53239.688046522050202622`4.7878962597909895", "+", 
          RowBox[{
          "110550.8778240343736949964`5.105222953116204", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.2549060678737193694370093`5.014738909681168*^6", "-", 
          RowBox[{
          "2.1017299257518209324283554`4.98418736243326*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "50066.6890133424806723674`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.3382942224953510380691386`4.8368849937551115*^6", "+", 
          RowBox[{
          "2.4085454540529139022327392`5.092088237397988*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.60547569636909704496347645`4.960975321094139*^7", "-", 
          RowBox[{
          "5.43710121545739634193807582`5.033068244044363*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "9664.5220347850712223384`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"274466.3171436715349576014`4.856628611358696", "+", 
          RowBox[{
          "465020.0452843762759487057`5.085611230588049", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.7365879002526084917905508`4.937739498725966*^6", "-", 
          RowBox[{
          "1.1270208272262763979742219`5.048329589784659*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}]},
     {
      RowBox[{"1727.9535457434584583023`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"56552.6200595755113895366`4.900628667592757", "+", 
          RowBox[{
          "83127.0180642757201278754`5.067918138933104", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.3778008516982795536840758`4.85103245619051*^6", "-", 
          RowBox[{
          "2.375096960569159429637736`5.087527351201355*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{"9626.012174397799483762`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"318014.784588325721009923`4.903410262901144", "+", 
          RowBox[{
          "463079.5691100437386007502`5.0666185724997295", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.5568609233374638058153747`4.842423995475547*^6", "-", 
          RowBox[{
          "1.33741630936111938681669471`5.09034918092852*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "209719.6179681835627350086`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.6756979799989830635663016`4.9326128109844465*^6", "+", 
          RowBox[{
          "1.00892336155948969069256769`5.0513531112270345*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.443971571525245987298656586`4.756482136817938*^8", "-", 
          RowBox[{
          "3.273247849855433579062233499`5.111902385026968*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}], 
      RowBox[{
       RowBox[{"-", "40490.7559790832533564734`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.5492398654076536912763937`4.944655058522067*^6", "+", 
          RowBox[{
          "1.947731050885427746429167`5.044065382566621*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.6573052654268152742695618`4.720346518825947*^7", "-", 
          RowBox[{
          "6.64325386067991106354379343`5.118285919333702*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.956119093892907*^9, 3.956119200135242*^9, 
  3.9561192719550276`*^9},
 CellLabel->
  "Out[6]//MatrixForm=",ExpressionUUID->"d48567cc-6f86-4241-bf66-\
f8df65242a68"]
}, Open  ]],

Cell["Determinant is zero", "Text",
 CellChangeTimes->{{3.9561180580913153`*^9, 3.9561180599015536`*^9}, {
  3.9561190594656305`*^9, 3.9561190692104406`*^9}, {3.956119227356243*^9, 
  3.956119228088522*^9}},ExpressionUUID->"ff1f7b12-e67a-4be0-b438-\
a74fbb8c4320"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalM]", "//", "Det"}], "//", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "0", ",", 
       RowBox[{"2", "\[CapitalLambda]loops"}]}], "}"}]}], "]"}], 
   "&"}]}]], "Input",
 CellChangeTimes->{3.9561190833548174`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"3be3b776-1a2e-4086-acb9-db121ea13fb8"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "g", "]"}], "6"],
  SeriesData[$CellContext`g, 0, {}, 6, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9561190787281*^9, 3.9561190846415825`*^9}, 
   3.956119202375738*^9, 3.9561192736852455`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"f162929c-4a85-47a0-8d69-acac4645e0ab"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Different lengths", "Subsection",
 CellChangeTimes->{{3.9561192408005457`*^9, 3.9561192470388036`*^9}, {
  3.9561193773913746`*^9, 
  3.9561193935834045`*^9}},ExpressionUUID->"074faaa4-c956-405e-9ddc-\
2c6d485b63d8"],

Cell["Quit kernel", "Text",
 CellChangeTimes->{{3.956116683847313*^9, 
  3.9561166865694637`*^9}},ExpressionUUID->"8b4c22c8-50c0-44dd-93d6-\
f7b81975c282"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"5e3db725-ec5b-4f9b-857a-97a8e020dac5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Tau]1", "=", "3"}], ";", 
  RowBox[{"S1", "=", "4"}], ";", 
  RowBox[{"m1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]2", "=", "5"}], ";", 
  RowBox[{"S2", "=", "6"}], ";", 
  RowBox[{"m2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]loops", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"enlarging", "=", "3"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9561171662615633`*^9, 3.9561171785777817`*^9}, {
  3.956117310399375*^9, 3.9561173204470444`*^9}, {3.9561173959558234`*^9, 
  3.956117415731547*^9}, {3.956117460930313*^9, 3.956117462252367*^9}, {
  3.956117663809517*^9, 3.9561176642814703`*^9}, {3.9561178488631115`*^9, 
  3.9561178500058804`*^9}, {3.956117924756464*^9, 3.9561179418429995`*^9}, {
  3.956118101717291*^9, 3.9561181038593273`*^9}, {3.9561181926246185`*^9, 
  3.9561181972383976`*^9}, {3.9561190385773273`*^9, 3.9561190462522306`*^9}, {
  3.9561191468114867`*^9, 3.9561191484939938`*^9}, {3.956119218559708*^9, 
  3.956119218769475*^9}, {3.9561192873006444`*^9, 3.956119295832356*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"a5f94403-94ac-4cf7-9fec-a54492774f94"],

Cell["Run orthogonality notebook", "Text",
 CellChangeTimes->{{3.9561166937261376`*^9, 3.9561166977913957`*^9}, {
  3.9561169223618803`*^9, 
  3.9561169242239323`*^9}},ExpressionUUID->"2168729f-486a-4f7a-9fc8-\
5b3c491ec58a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<OrthoSL2.m\>\""}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{
  3.9561167010074825`*^9, {3.956117950187143*^9, 3.956117950479866*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"77f76b81-b47b-481d-b192-347491029111"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Computing first Bethe root\"\>"], "Print",
 CellChangeTimes->{3.9561192998519373`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"75e706c5-251a-423a-9dd9-159131a4c79c"],

Cell[BoxData["\<\"First Bethe root done and saved\"\>"], "Print",
 CellChangeTimes->{3.9561193007810507`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"09730ca9-8f1d-418f-9076-e8d52334fe5d"],

Cell[BoxData["\<\"Computing second Bethe root\"\>"], "Print",
 CellChangeTimes->{3.9561193007982845`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"bc348eb9-c6d2-4b95-a59d-be47a13d3721"],

Cell[BoxData["\<\"Second Bethe root done and saved\"\>"], "Print",
 CellChangeTimes->{3.956119306846224*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"274770e2-5afa-4586-b298-3e76f81658ed"],

Cell[BoxData["\<\"Collecting all integrals\"\>"], "Print",
 CellChangeTimes->{3.9561193069363823`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"05ee9d3c-7053-4888-a53c-d06e9031a8fd"],

Cell[BoxData["\<\"All integrals collected\"\>"], "Print",
 CellChangeTimes->{3.9561193079736977`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"02aaebdf-4331-41eb-ae53-3a99a3f24956"],

Cell[BoxData["\<\"Evaluating all integrals\"\>"], "Print",
 CellChangeTimes->{3.9561193079896317`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"1f580b91-9c47-4256-8ff5-c281ae1c2716"],

Cell[BoxData["\<\"All integrals evaluated and saved\"\>"], "Print",
 CellChangeTimes->{3.956119308832859*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"ff88740d-aa8a-462e-8c8f-bd4bee16679d"],

Cell[BoxData["\<\"Computing matrix\"\>"], "Print",
 CellChangeTimes->{3.9561193088681183`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"ac01e7fa-37c3-4945-8993-4c50eed953c1"],

Cell[BoxData["\<\"Matrix computed\"\>"], "Print",
 CellChangeTimes->{3.9561193651649356`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"f94cbc44-20f4-4daf-83b2-2f973ce37219"],

Cell[BoxData["\<\"Total run time: 1.08976 minutes\"\>"], "Print",
 CellChangeTimes->{3.956119365196867*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"421f67c2-06ea-4c23-ab36-b5c180413f27"],

Cell[BoxData["\<\"Done.\"\>"], "Print",
 CellChangeTimes->{3.956119365196867*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"9f092c33-c9cc-4b07-b3e2-11d521b0d07f"]
}, Open  ]]
}, Open  ]],

Cell["Matrix", "Text",
 CellChangeTimes->{{3.9561190915226383`*^9, 
  3.9561190929487877`*^9}},ExpressionUUID->"6c9eb090-d36c-486f-941e-\
01d8d6eff2c1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalM]", "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", "5"}], "]"}], "&"}]}], "//", "MatrixForm"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"533a82ec-811b-4d1d-93f6-f889c9ad25c5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"0.0373162875874498571`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.019746146596627339`3.6906919372557097", "+", 
          RowBox[{
          "0.5689105388185185455`5.15025355929365", " ", "\[ImaginaryI]"}]}], 
         ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.5558292580233114137`5.149412382459843", "+", 
          RowBox[{
          "0.6104477730200908927`4.002798787068362", " ", "\[ImaginaryI]"}]}],
          ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"148.81812457962651844`5.128359846631005", "+", 
          RowBox[{
          "48.7739334581359832087`4.643891800848792", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"0.0296516698835982162`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.1085182461201939071`4.287317889430647", "+", 
          RowBox[{
          "0.784483709746047742`5.146399053026156", " ", "\[ImaginaryI]"}]}], 
         ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.8479240088886122452`5.150510250128161", "+", 
          RowBox[{
          "0.0366962608862683165`2.820377275673637", " ", "\[ImaginaryI]"}]}],
          ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"175.7164253482874386316`5.140994164866503", "+", 
          RowBox[{
          "37.2006462433680709811`4.466732289603793", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"0.0442627623639144483`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.2867681957276972291`4.578843619427032", "+", 
          RowBox[{
          "1.0303921078707953576`5.134315159178897", " ", "\[ImaginaryI]"}]}],
          ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10.7918270865726425182`5.131858609105767", "-", 
          RowBox[{
          "3.2324110917824683899`4.6082902192711135", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"270.5815625958921342138`5.139726541245228", "+", 
          RowBox[{
          "61.0685014367316202025`4.493245603714393", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"0.0871223061547954118`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.7020044367655569577`4.661971772789648", "+", 
          RowBox[{
          "2.0449996204122394362`5.126325147580418", " ", "\[ImaginaryI]"}]}],
          ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"21.0269450126215859132`5.109150025554182", "-", 
          RowBox[{
          "9.6322134686123132606`4.770099945401211", " ", "\[ImaginaryI]"}]}],
          ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"569.6641795409102261299`5.140562147243293", "+", 
          RowBox[{
          "123.370387546816565735`4.476154164343963", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "1.3720427295868447192`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10.9803699955061244343`4.653851492623262", "+", 
          RowBox[{
          "32.6608759548954993274`5.127262346442416", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"377.4763045364201409002`5.1232369970982194", "-", 
          RowBox[{
          "138.1021895698999927143`4.686547866655456", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8859.3390636078941827812`5.1302349901681925", "+", 
          RowBox[{
          "2771.8973160883662233702`4.62561080485599", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "0.7561175820317545121`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.2625481755565136237`4.556056272240299", "+", 
          RowBox[{
          "20.0043345985242174195`5.135984297742577", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"266.782456714623272849`5.150371387024118", "-", 
          RowBox[{
          "6.8619173329548742687`3.560659601219646", " ", "\[ImaginaryI]"}]}],
          ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3816.5686569358951439196`5.098261729073555", "+", 
          RowBox[{
          "1990.6868641804449643835`4.815591600393142", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "0.8494616131454011287`5."}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.5872087958645184876`4.4568399997600645", "-", 
          RowBox[{
          "17.351771433964815638`5.141427162254462", " ", "\[ImaginaryI]"}]}],
          ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"184.2817489039231007473`5.072172247804351", "+", 
          RowBox[{
          "121.4653390294162070125`4.891142289277383", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2036.0752127831646716317`5.115334498910937", "+", 
          RowBox[{
          "853.8770478119113508899`4.737936021968086", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}]},
     {
      RowBox[{"0.1515570304881420462`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.8304242045322850801`4.6770788869977205", "+", 
          RowBox[{
          "5.1279824247879218217`5.124473665022472", " ", "\[ImaginaryI]"}]}],
          ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"53.7047428980433445512`5.092707293630135", "-", 
          RowBox[{
          "29.6601291041270920283`4.834867688899872", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2305.3830540449014658632`5.141139424753148", "+", 
          RowBox[{
          "484.2498594351768365671`4.463465831570823", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"0.2089854439370115371`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.7663686587787231902`4.855161830763265", "+", 
          RowBox[{
          "4.7083432091310964774`5.08611988779941", " ", "\[ImaginaryI]"}]}], 
         ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"50.5914126939217003965`5.013180121991232", "-", 
          RowBox[{
          "47.5187033894516410887`4.985967897188398", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2571.1025558410563395334`5.145876016759526", "+", 
          RowBox[{
          "377.8132306206210911405`4.313033779069704", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"0.2744951226103597531`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.4915057896925515582`4.906382591524566", "+", 
          RowBox[{
          "6.4745847345775254258`5.0652025466550725", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"58.4592660667945674699`4.9069840943940255", "-", 
          RowBox[{
          "84.0972413518138311104`5.064912485572365", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3626.1786889836575695096`5.148001645771323", "+", 
          RowBox[{
          "391.2520221056915738128`4.181009039664693", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"0.5447852494747422901`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9.7745881689777223695`4.932604804118656", "+", 
          RowBox[{
          "12.84846984710542595`5.051357745368716", " ", "\[ImaginaryI]"}]}], 
         ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"105.5704072058783386822`4.842128538336217", "-", 
          RowBox[{
          "187.0066642293850954175`5.09044342508821", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7425.4399480689690974987`5.149108994569353", "+", 
          RowBox[{
          "598.4688872113937302935`4.055428381937302", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "8.7008150405253069594`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"152.099269940591896713`4.92164479644169", "+", 
          RowBox[{
          "207.9406243939041582061`5.057457010664588", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1993.3113140308295565196`4.906136904789185", "-", 
          RowBox[{
          "2875.80151737996532646`5.06532068149456", " ", "\[ImaginaryI]"}]}],
          ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"120856.2241511690999689171`5.146530004992801", "+", 
          RowBox[{
          "16447.5486650515918756545`4.280362163370283", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "5.3291288203937941951`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"72.6196905135207108033`4.8644610491184075", "+", 
          RowBox[{
          "120.0627518328429601748`5.082814948533003", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1550.9941412984714586459`5.042502936025601", "-", 
          RowBox[{
          "1245.1141641158006099815`4.947101952284511", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"64449.3109122836865734691`5.137035551271871", "+", 
          RowBox[{
          "16309.9164894105834004682`4.540269010361728", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "4.6224894298883324081`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"28.185264465361830304`4.560362817642154", "+", 
          RowBox[{
          "106.0089106018190137172`5.135683074950391", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1482.4046120365668510984`5.1497116345477085", "-", 
          RowBox[{
          "90.2500383032736291084`3.9341922719617086", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"39427.2740075661716985311`5.126062771038035", "+", 
          RowBox[{
          "13611.927605274765728322`4.6641856505896255", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}]},
     {
      RowBox[{"1.0245659057972196299`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"19.6544886571966302261`4.973421123264561", "+", 
          RowBox[{
          "22.0657220882779253938`5.023677517880721", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"220.1720339170427940198`4.865268686622011", "-", 
          RowBox[{
          "363.0882521661366888107`5.082518729641826", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"19329.8039688477193777504`5.149219612353535", "+", 
          RowBox[{
          "1495.1949402211990697438`4.037689981363347", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"0.9407223982572632255`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"21.9342984440948438431`4.9905782134257555", "+", 
          RowBox[{
          "22.8862935231571779691`5.009029928710043", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"134.6896538957579422958`4.606748829684136", "-", 
          RowBox[{
          "451.4210100893786168232`5.131996360944355", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"18647.8519320949076738696`5.15044740177385", "+", 
          RowBox[{
          "329.0380620596212889405`3.397064728276035", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"1.2936157388483289986`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"33.9152293361379818692`5.023586018375614", "+", 
          RowBox[{
          "30.2235263992555819285`4.9735363955120295", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"106.928529531917317183`4.334707260221242", "-", 
          RowBox[{
          "691.4641079675111552825`5.145383307699257", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"26063.3617212428983677853`5.150146604094911", "-", 
          RowBox[{
          "1073.9736243588414067522`3.765109788343461", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"2.5671117910573305323`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"71.3294130939215488511`5.033771240438002", "+", 
          RowBox[{
          "60.1851179167173436523`4.959991705572697", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"128.0574252526947643632`4.088892548960912", "-", 
          RowBox[{
          "1470.2326385263727048647`5.148873843063224", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"52856.5854134219344934596`5.149338727051203", "-", 
          RowBox[{
          "3895.5071108036721978242`4.016803624633942", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "41.546334705503774992`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1124.9832196266760272674`5.027348479158031", "+", 
          RowBox[{
          "982.8824135552725524887`4.968703999072115", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3914.7866162460646826224`4.37364948618365", "-", 
          RowBox[{
          "23089.7659576793690118336`5.144360922133983", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"873370.9271919883402632774`5.150386402323383", "-", 
          RowBox[{
          "21256.8434620287528625955`3.5366864456650196", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "23.9884211555602122507`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"565.9953459746744177816`4.993246755271983", "+", 
          RowBox[{
          "583.6004848405080382116`5.006549539176503", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4703.1791331616298333958`4.744290397677208", "-", 
          RowBox[{
          "11022.9684459861401912746`5.114197441565968", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"481486.4683977854387227311`5.148909350656965", "+", 
          RowBox[{
          "41479.6713297589877352537`4.084160570887503", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "21.1804773332118223781`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"296.6783913368571872343`4.8837792385497085", "+", 
          RowBox[{
          "461.1068957806675352896`5.075294940128203", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6244.9856754062231025134`5.0496017949077645", "-", 
          RowBox[{
          "4803.2523862460935047025`4.935605755553666", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"325183.2443261792385688727`5.139322822700341", "+", 
          RowBox[{
          "74787.389396354198732163`4.501023036604987", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}]},
     {
      RowBox[{"3.9188531846865126438`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"116.3661942616609270969`5.027395073202375", "+", 
          RowBox[{
          "101.6423508352687285189`4.9686429432591765", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"210.6711608759149103476`4.060204637711064", "-", 
          RowBox[{
          "2585.1043187239532918304`5.149077622531345", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"106128.2904454988358184243`5.149949386910613", "-", 
          RowBox[{
          "5419.9561245382240043405`3.8581139892690755", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"4.064585962792497708`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"133.9609701634815584011`5.065587989573113", "+", 
          RowBox[{
          "92.6765271935069039933`4.9055794568660875", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"220.6712943782758141573`4.052155786940378", "+", 
          RowBox[{
          "2758.7995601147121788254`5.149130092577404", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"105025.5982298721793092579`5.146663473513982", "-", 
          RowBox[{
          "14049.5669077030566325825`4.273031246413729", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"5.3676721844104018373`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"193.7841839538216989005`5.074137329790246", "+", 
          RowBox[{
          "125.8147049578694675099`4.8865504048582835", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"771.3323251254648690422`4.4157880351652805", "+", 
          RowBox[{
          "4115.9819005723044469898`5.143019959283019", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"141020.4519901017049421141`5.141691882193846", "-", 
          RowBox[{
          "28717.2219817244434943537`4.450552205127834", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"10.6888249600477048089`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"402.5404537999394121235`5.078605888048509", "+", 
          RowBox[{
          "252.2145789951273152107`4.8755665430838375", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2053.9402275105293484918`4.514449695002409", "+", 
          RowBox[{
          "8644.245540722838765886`5.1385889886926295", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"282504.2789893152662388306`5.1380209436224975", "-", 
          RowBox[{
          "68750.6082484785956523247`4.524272458114463", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "174.5590677306517977836`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6411.9767626509927045766`5.075121133825746", "+", 
          RowBox[{
          "4131.1343985882758938569`4.884198518197476", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"23450.092683757428045243`4.378075315878131", "+", 
          RowBox[{
          "136867.8992892817428972179`5.144232353883221", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.7727473849285643190546655`5.143116396053415*^6", "-", 
          RowBox[{
          "888537.8263542524715334177`4.413023868784971", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "103.6469420512086915548`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3329.288886400225178462`5.061910117935952", "+", 
          RowBox[{
          "2363.2514434344260518304`4.913068568715373", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1501.2922138293301074755`3.495851715118569", "-", 
          RowBox[{
          "67767.5788294116681056837`5.150408452533322", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.7422773488265162789660036`5.1495465682051*^6", "-", 
          RowBox[{
          "183338.066518699086507128`3.974687838768007", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "81.8921864320464350204`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1929.0848725909863752218`5.009170369326847", "+", 
          RowBox[{
          "1847.5924554475282420423`4.990425214071692", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16624.5718808462105952939`4.776756152934869", "-", 
          RowBox[{
          "35622.2449831018419238895`5.107726968922174", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.8606927468438595457887462`5.148227269499931*^6", "+", 
          RowBox[{
          "191489.3392797645732460706`4.160697205437774", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}]},
     {
      RowBox[{"16.9233691122363101078`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"654.8466574108078850998`5.088474019194244", "+", 
          RowBox[{
          "376.5826738898851237247`4.848194738924554", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3345.0781774444919039826`4.53356256582773", "+", 
          RowBox[{
          "13436.9833096680217870766`5.137458071477236", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"528683.5696738504301103858`5.141967989947283", "-", 
          RowBox[{
          "105928.5991934017794374581`4.4437854054353245", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"15.4305667356889458822`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"663.2682456062389687951`5.092509811555104", "+", 
          RowBox[{
          "367.0229970165317928829`4.835513883120921", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5430.8364256648134567935`4.695995028653954", "+", 
          RowBox[{
          "14481.4619236384985730943`5.1219407131213", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"475944.7715746451856223308`5.1300312534040176", "-", 
          RowBox[{
          "149694.7101283002743921119`4.627681146735348", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"20.9480465008127471334`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"962.3454838247463510565`5.100419591624954", "+", 
          RowBox[{
          "490.2096241231388793807`4.807470412423891", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9782.110445499086373805`4.778109412863959", "+", 
          RowBox[{
          "20881.1424378863222003772`5.1074311067908065", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"636063.8255631908490711701`5.118289442760609", "-", 
          RowBox[{
          "254410.9211058429997968523`4.720324496174079", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"41.9935231795206008807`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1994.8800909344534085834`5.103221080975959", "+", 
          RowBox[{
          "984.052466835860432837`4.7963225392946915", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"22264.7484260789822017321`4.809589780773279", "+", 
          RowBox[{
          "43440.4460020595297981281`5.099866263955131", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.269774843682503673916239`5.110748207474129*^6", "-", 
          RowBox[{
          "569241.5376567417114874464`4.7623180718494265", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "687.8305323031435157634`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"31895.5965260415367432854`5.100287872806246", "+", 
          RowBox[{
          "16271.2212795487374638161`4.807977295150932", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"313981.1112614611452199352`4.76430470433889", "+", 
          RowBox[{
          "696539.197397943948360108`5.110346743285134", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.17244777050996509477673329`5.121724029419896*^7", "-", 
          RowBox[{
          "8.1800289092941587341929511`4.697529523909457*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "393.4794517600681199969`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16483.4709962420397791551`5.089836680354543", "+", 
          RowBox[{
          "9359.0864239215607185144`4.844021469752125", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"103425.8522605092565633101`4.59881968391776", "+", 
          RowBox[{
          "353588.2543055058970748065`5.132688405557785", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.26703856755892146084416262`5.139435681898247*^7", "-", 
          RowBox[{
          "2.898894173711577777284768`4.498878208666154*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "307.6226477996028473307`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9975.1549429249054137858`5.0690899636819635", "+", 
          RowBox[{
          "6728.2896917281907696973`4.898074995502944", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8847.7386896477644023921`3.8112325940508813", "-", 
          RowBox[{
          "193045.2086709916475358521`5.1500593334390246", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9.0879908856554785177780325`5.150348722723596*^6", "-", 
          RowBox[{
          "251528.6660917756829476981`3.5924683275767086", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}]},
     {
      RowBox[{"60.1926818651272682436`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2943.3384399054349634662`5.102142995151887", "+", 
          RowBox[{
          "1470.2624644659076168793`4.800697662724574", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"33623.0937584173509674557`4.805980944071605", "+", 
          RowBox[{
          "66292.0029142783633698532`5.100804413211809", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.1158413576088017181578312`5.117166957336872*^6", "-", 
          RowBox[{
          "862042.0936003397969432473`4.727212328441503", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"58.6646705447248103231`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3090.2289892378289147113`5.112962487902837", "+", 
          RowBox[{
          "1342.7024063527139773356`4.750951592852678", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"43286.8893760384562980501`4.887758743816799", "+", 
          RowBox[{
          "66408.4883274168405421263`5.073625959966028", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.9291502212054344556261293`5.095640153505245*^6", "-", 
          RowBox[{
          "1.034404638901487158030061`4.824964565939142*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"78.3547252646459702703`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4373.7200783596145750916`5.115410937581397", "+", 
          RowBox[{
          "1832.065245693111645583`4.7375008894106685", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"69586.456596335238489853`4.91890432092079", "+", 
          RowBox[{
          "96057.1197691642855044275`5.058909158887881", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.4837982284190542770509615`5.070415973281494*^6", "-", 
          RowBox[{
          "1.6589449532990767564649125`4.895131635908233*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"157.2901813644369568012`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9024.6507399954964448211`5.11655834611394", "+", 
          RowBox[{
          "3712.9167094822382826478`4.730843149661596", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"152057.5265542365165869404`4.931802119406154", "+", 
          RowBox[{
          "200459.5508163903099412807`5.051820950524005", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4.8752818258546634815068167`5.054295101357236*^6", "-", 
          RowBox[{
          "3.6403115813047593975410604`4.927433932641009*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "2600.7793611963961258942`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"145758.5058761606029167437`5.115260088281163", "+", 
          RowBox[{
          "61197.3260782215141180926`4.738358627182927", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.2681273619667651117168084`4.911395159349829*^6", "+", 
          RowBox[{
          "3.2138138143561149105656661`5.062748434747581*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.6309599156272828761801121`5.078331120252807*^7", "-", 
          RowBox[{
          "5.4199199150223978074756481`4.876264890043376*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "1495.9490988904826632384`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"76293.1177055272619203398`5.11067037064987", "+", 
          RowBox[{
          "34238.9113619942064220572`4.7627049557019845", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"922922.5450307103737857695`4.843794457503673", "+", 
          RowBox[{
          "1.6265994149446908167977349`5.089909814255717*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.26556701016629662654511233`5.115599971375017*^7", "-", 
          RowBox[{
          "2.19920418047677039032110614`4.736420379746716*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "1075.4445942168668521826`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"44995.0564780459465475353`5.094604625525817", "+", 
          RowBox[{
          "24383.0768979354130771572`4.82852833256068", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"254008.2634116912621659992`4.573914045010448", "+", 
          RowBox[{
          "923902.5314283447145916582`5.134692356714578", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3.77399721246176651853290757`5.144219329425982*^7", "-", 
          RowBox[{
          "6.4729280481168852039355675`4.378518533881019*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}]},
     {
      RowBox[{"228.477675843920703626`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"13323.2893196235195053014`5.120539937115975", "+", 
          RowBox[{
          "5125.9485952842437815264`4.705702724892963", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"226633.163887696286496429`4.946510398497182", "+", 
          RowBox[{
          "282941.3241522748007028427`5.042883318425637", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7.9833236111681167991551433`5.074281069332698*^6", "-", 
          RowBox[{
          "5.1773996729296809323711687`4.886209027126543*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"208.6549392151888287147`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"13076.7040460108071750966`5.1217486318705685", "+", 
          RowBox[{
          "4921.5916904487903901848`4.697355917570704", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"257044.0717392354395630543`4.971182362689934", "+", 
          RowBox[{
          "291247.8200309915380835611`5.025437453978379", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6.6026137160219709833954409`5.019867776357138*^6", "-", 
          RowBox[{
          "5.9976039714038440024406016`4.978129672024919*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"284.7015546183045863968`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"18692.0930552005677806402`5.124488710706218", "+", 
          RowBox[{
          "6670.0637944527139611425`4.676960763948746", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"399979.8873245154443761455`4.991518801685665", "+", 
          RowBox[{
          "415605.9066000442949458701`5.008162359098146", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8.2947924475521812842749816`4.974340530163238*^6", "-", 
          RowBox[{
          "9.2770582311887152668224748`5.022945289221436*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{"576.98445065910224326`5.", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"38785.4750212108669531219`5.125621223314219", "+", 
          RowBox[{
          "13517.7097244758492630847`4.667855224812549", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"864845.2382566417249861898`5.000401388412081", "+", 
          RowBox[{
          "863246.6038309061113075522`4.999597868262493", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.60544372841300516007084766`4.946835750356725*^7", "-", 
          RowBox[{
          "2.00185979862440719227217575`5.042674320571532*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "9510.0182233747213706419`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"625300.4567970253646074532`5.124080491764799", "+", 
          RowBox[{
          "224982.3809589071195018439`4.680140254368655", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.31630116965701647276904303`4.98629210048946*^7", "+", 
          RowBox[{
          "1.39944833102243425379944788`5.012893701809945*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.937659809133511399045578707`4.990728735861235*^8", "-", 
          RowBox[{
          "3.063122335367043312844273521`5.008891576314813*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "5320.7009499873151322242`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"323072.6360568394358295604`5.119996076165884", "+", 
          RowBox[{
          "125500.5881064441549497123`4.70934166188037", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5.7334148080099403724406803`4.947243671962449*^6", "+", 
          RowBox[{
          "7.1380772831426523825226536`5.042411553891632*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.883226347321237001313893093`5.063086114907441*^8", "-", 
          RowBox[{
          "1.32596482647830400437665961`4.910715597164274*^8", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}], 
      RowBox[{
       RowBox[{"-", "3789.1117227070165340835`5."}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"193402.2799829839824570258`5.1138769924976675", "+", 
          RowBox[{
          "82913.8069055515248613681`4.746042258709766", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2.2135194380376927929339355`4.842425544708805*^6", "+", 
          RowBox[{
          "3.9174772376371400683796755`5.0903486863121525*^6", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1.468177392670949665578299746`5.128417004157987*^8", "-", 
          RowBox[{
          "4.80529977439842961112901159`4.643358957664993*^7", " ", 
           "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["g", "6"]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.956119093892907*^9, 3.956119200135242*^9, 
  3.9561192719550276`*^9, 3.956119417613807*^9},
 CellLabel->
  "Out[13]//MatrixForm=",ExpressionUUID->"c2d344cb-fc71-49cd-ab17-\
bd7083ffd53f"]
}, Open  ]],

Cell["Determinant is zero", "Text",
 CellChangeTimes->{{3.9561180580913153`*^9, 3.9561180599015536`*^9}, {
  3.9561190594656305`*^9, 3.9561190692104406`*^9}, {3.956119227356243*^9, 
  3.956119228088522*^9}},ExpressionUUID->"5d458333-3041-4653-a025-\
7586273ca773"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalM]", "//", "Det"}], "//", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "0", ",", 
       RowBox[{"2", "\[CapitalLambda]loops"}]}], "}"}]}], "]"}], 
   "&"}]}]], "Input",
 CellChangeTimes->{3.9561190833548174`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"913526b7-4ccc-4458-a11b-d8a99cab7858"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "g", "]"}], "8"],
  SeriesData[$CellContext`g, 0, {}, 8, 8, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9561190787281*^9, 3.9561190846415825`*^9}, 
   3.956119202375738*^9, 3.9561192736852455`*^9, 3.9561194196594925`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"506caac8-9c16-4ddb-ac91-52d11fbee2e0"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1152, 579.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"82eefc10-8135-4bb7-9252-2f5e71a11d67"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 157, 3, 67, "Section",ExpressionUUID->"f27f3f21-d1b5-4f1a-a65e-d5fc516e6f46"],
Cell[740, 27, 174, 3, 35, "Text",ExpressionUUID->"ba526338-f580-4f4b-8617-83379b827815"],
Cell[917, 32, 148, 3, 28, "Input",ExpressionUUID->"1303288c-76c0-4faa-9f2d-2fb2382bc6e2"],
Cell[1068, 37, 344, 5, 35, "Text",ExpressionUUID->"1349f95b-ed18-4964-a073-c9136f4b5412"],
Cell[1415, 44, 784, 15, 48, "Input",ExpressionUUID->"e37f6570-be7e-43cb-b573-258400cf05da"],
Cell[2202, 61, 268, 6, 35, "Text",ExpressionUUID->"d3d8ff15-4977-4b33-b840-8db4fd7e0a28"],
Cell[2473, 69, 309, 6, 48, "Input",ExpressionUUID->"b9cb83ba-ba8d-4a8c-979c-70ab1648d600"],
Cell[2785, 77, 376, 6, 35, "Text",ExpressionUUID->"b72643cb-235d-4e9c-9e30-e09eca581fb5"],
Cell[CellGroupData[{
Cell[3186, 87, 320, 7, 28, "Input",ExpressionUUID->"2cdeb69f-8aed-4866-94b8-ba68a1463e2d"],
Cell[CellGroupData[{
Cell[3531, 98, 209, 4, 22, "Print",ExpressionUUID->"c48e82f1-5be0-4ca7-adaf-392f40180ff6"],
Cell[3743, 104, 214, 4, 22, "Print",ExpressionUUID->"ff50f8c8-c5f2-4afc-924a-de9129a28226"],
Cell[3960, 110, 208, 4, 22, "Print",ExpressionUUID->"70766eb6-df8d-40c2-abdc-2d4a58fb7246"],
Cell[4171, 116, 213, 4, 22, "Print",ExpressionUUID->"c1620e6c-269d-4fdb-981c-e23314febe1c"],
Cell[4387, 122, 205, 4, 22, "Print",ExpressionUUID->"e6302e6e-6959-42b7-b733-fb28cb551f60"],
Cell[4595, 128, 206, 4, 22, "Print",ExpressionUUID->"d7330ae2-1e64-46ca-843b-86f4224c6fd4"],
Cell[4804, 134, 205, 4, 22, "Print",ExpressionUUID->"a29f7d14-7836-4dd3-844b-f1e229349858"],
Cell[5012, 140, 216, 4, 22, "Print",ExpressionUUID->"a1c432b6-6937-4347-8e98-d83b3e9c7197"],
Cell[5231, 146, 199, 4, 22, "Print",ExpressionUUID->"05160036-82b6-49f8-9f2a-ec493d5d2a34"],
Cell[5433, 152, 198, 4, 22, "Print",ExpressionUUID->"f715c4d6-d72a-47b5-b247-e7cdee0591b0"],
Cell[5634, 158, 215, 4, 22, "Print",ExpressionUUID->"7cb73aeb-0b6b-46a7-8758-18d0b71da720"],
Cell[5852, 164, 188, 4, 22, "Print",ExpressionUUID->"e2809ccc-de89-4109-8b57-bc3ef66a1e51"]
}, Open  ]]
}, Open  ]],
Cell[6067, 172, 220, 4, 35, "Text",ExpressionUUID->"8e4e2296-34cc-4ff5-9b78-fd3e37257327"],
Cell[CellGroupData[{
Cell[6312, 180, 381, 8, 28, "Input",ExpressionUUID->"482fae9d-16ca-4b99-9926-9c3fc360aa7b"],
Cell[6696, 190, 32867, 834, 154, "Output",ExpressionUUID->"87c43d9a-b7ea-4908-b279-0ff778a74245"]
}, Open  ]],
Cell[39578, 1027, 502, 13, 35, "Text",ExpressionUUID->"4e42856d-9241-4b2e-922c-19586e6c6cb2"],
Cell[CellGroupData[{
Cell[40105, 1044, 429, 11, 28, "Input",ExpressionUUID->"1b009bb5-bc98-43ff-bedd-f5624b016795"],
Cell[40537, 1057, 362, 8, 32, "Output",ExpressionUUID->"d26a5b63-44e2-47b5-8038-5ba9e0384a74"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40948, 1071, 205, 4, 67, "Section",ExpressionUUID->"a1ed9fe2-5c3f-417c-aee8-e9c6717a02a0"],
Cell[CellGroupData[{
Cell[41178, 1079, 313, 5, 54, "Subsection",ExpressionUUID->"4b4ca8e4-563c-4d9a-8b57-c25eda97a4e1"],
Cell[41494, 1086, 155, 3, 35, "Text",ExpressionUUID->"d768445e-817b-4a70-9574-47fc53df2cf9"],
Cell[41652, 1091, 149, 3, 28, "Input",ExpressionUUID->"b03f8cde-d4a6-4f52-bf22-1e61036fedf3"],
Cell[41804, 1096, 997, 20, 86, "Input",ExpressionUUID->"680c6656-d2a3-4146-8fd0-9af4c97f86e5"],
Cell[42804, 1118, 287, 4, 35, "Text",ExpressionUUID->"96abdac0-368b-450c-9f4f-8d21fd6f6798"],
Cell[CellGroupData[{
Cell[43116, 1126, 345, 8, 28, "Input",ExpressionUUID->"b05b42d7-4fea-414f-b08a-e638fc16d8e4"],
Cell[CellGroupData[{
Cell[43486, 1138, 209, 4, 22, "Print",ExpressionUUID->"cb3e6ee9-8347-47ac-b908-fe73214e0fc6"],
Cell[43698, 1144, 212, 4, 22, "Print",ExpressionUUID->"d6e2263e-95b1-443f-91c3-e171e05b856a"],
Cell[43913, 1150, 208, 4, 22, "Print",ExpressionUUID->"59fca305-1d52-4432-8296-95c45500c66e"],
Cell[44124, 1156, 215, 4, 22, "Print",ExpressionUUID->"b2d904b2-d671-46fa-89a0-59f9947a34eb"],
Cell[44342, 1162, 205, 4, 22, "Print",ExpressionUUID->"842ef25d-22b7-49e5-851d-43f21bbc40f4"],
Cell[44550, 1168, 203, 4, 22, "Print",ExpressionUUID->"9ef8cd81-a7a1-4a4a-8871-f1af41ae0067"],
Cell[44756, 1174, 207, 4, 22, "Print",ExpressionUUID->"a8ec1760-dca3-4780-85ac-0859251ca187"],
Cell[44966, 1180, 216, 4, 22, "Print",ExpressionUUID->"6a13191f-c509-4982-a078-6bed398f527a"],
Cell[45185, 1186, 199, 4, 22, "Print",ExpressionUUID->"bdaded63-4aad-42d7-8a68-be73b572b2dd"],
Cell[45387, 1192, 196, 4, 22, "Print",ExpressionUUID->"b252ef11-d31b-4d47-b532-bbd9c88f2f34"],
Cell[45586, 1198, 212, 4, 22, "Print",ExpressionUUID->"eccd8b61-4b71-49b9-8e00-0645f0afdf31"],
Cell[45801, 1204, 186, 4, 22, "Print",ExpressionUUID->"b270bb78-86c2-4182-8f84-3761fce7455a"]
}, Open  ]]
}, Open  ]],
Cell[46014, 1212, 150, 3, 35, "Text",ExpressionUUID->"a7194b6c-c3c3-48b4-b6ba-e264063ba059"],
Cell[CellGroupData[{
Cell[46189, 1219, 258, 6, 28, "Input",ExpressionUUID->"075b6c2c-9ed0-49c9-affb-6a5ec7893da7"],
Cell[46450, 1227, 121936, 3034, 222, "Output",ExpressionUUID->"efb23fde-eac1-430f-9e7e-f4361f21190b"]
}, Open  ]],
Cell[168401, 4264, 157, 3, 35, "Text",ExpressionUUID->"ed6f3f09-cdbe-4700-bd13-0b76c992173f"],
Cell[CellGroupData[{
Cell[168583, 4271, 363, 10, 28, "Input",ExpressionUUID->"7977716e-f959-4bf5-a440-e195b5d36e23"],
Cell[168949, 4283, 290, 7, 32, "Output",ExpressionUUID->"41bebe77-483d-4d51-b234-2390588e2197"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169288, 4296, 364, 6, 54, "Subsection",ExpressionUUID->"abb0e350-a424-436d-a38d-0fee92b207fb"],
Cell[169655, 4304, 155, 3, 35, "Text",ExpressionUUID->"b5561603-61ce-4509-91ea-696efa05a2a4"],
Cell[169813, 4309, 148, 3, 28, "Input",ExpressionUUID->"36487de4-a221-4f5f-9379-f13b86c0a61b"],
Cell[169964, 4314, 1106, 21, 86, "Input",ExpressionUUID->"e1e6c1ef-232d-4395-9564-ce66d0c98588"],
Cell[171073, 4337, 225, 4, 35, "Text",ExpressionUUID->"d4976970-a0d8-411b-98d0-eb412ba0cd7c"],
Cell[CellGroupData[{
Cell[171323, 4345, 345, 8, 28, "Input",ExpressionUUID->"9aebe940-8d86-44f6-9788-7572c5f4bd1f"],
Cell[CellGroupData[{
Cell[171693, 4357, 209, 4, 22, "Print",ExpressionUUID->"b54a01a5-c286-4b59-aae4-f46bcf051d93"],
Cell[171905, 4363, 214, 4, 22, "Print",ExpressionUUID->"659dc591-663c-4c21-b2ea-130bec709005"],
Cell[172122, 4369, 210, 4, 22, "Print",ExpressionUUID->"91d550d5-f777-45f3-93b5-e8381d3fad95"],
Cell[172335, 4375, 213, 4, 22, "Print",ExpressionUUID->"cc00fcc4-d99a-4bc4-9f5a-5d91f4450168"],
Cell[172551, 4381, 205, 4, 22, "Print",ExpressionUUID->"117faecb-f6c8-4dee-96a3-6fb8515930de"],
Cell[172759, 4387, 204, 4, 22, "Print",ExpressionUUID->"c45cce3e-ed15-4bf6-8b21-ffdf6506bac3"],
Cell[172966, 4393, 207, 4, 22, "Print",ExpressionUUID->"27313367-2070-4be3-8adc-2a88c3e236d5"],
Cell[173176, 4399, 216, 4, 22, "Print",ExpressionUUID->"449b36e7-57f8-454f-a016-cdc7649d3160"],
Cell[173395, 4405, 197, 4, 22, "Print",ExpressionUUID->"7a36802b-5ef7-48fd-91b7-d49f3ccd5662"],
Cell[173595, 4411, 198, 4, 22, "Print",ExpressionUUID->"4246ed63-c1e3-4f7b-ab94-4df85dfd7149"],
Cell[173796, 4417, 213, 4, 22, "Print",ExpressionUUID->"5e67f1a8-c047-4f7d-bd44-35acb0d07522"],
Cell[174012, 4423, 186, 4, 22, "Print",ExpressionUUID->"ca041a35-9290-4195-928c-8c9a06b8c77c"]
}, Open  ]]
}, Open  ]],
Cell[174225, 4431, 152, 3, 35, "Text",ExpressionUUID->"fff319ec-6e65-4a8f-95f9-57b8ce3389cf"],
Cell[CellGroupData[{
Cell[174402, 4438, 258, 6, 28, "Input",ExpressionUUID->"dd250ce7-e9cf-485d-ad19-9dfca939f85d"],
Cell[174663, 4446, 10897, 270, 114, "Output",ExpressionUUID->"af61561a-74cb-44d9-bb62-1ff7a9a93e31"]
}, Open  ]],
Cell[185575, 4719, 277, 6, 35, "Text",ExpressionUUID->"904c2af4-a7cf-4fbe-9321-fcf5a5d109c8"],
Cell[CellGroupData[{
Cell[185877, 4729, 407, 11, 28, "Input",ExpressionUUID->"224c8a05-6052-451b-9a45-84bf6dfca5e7"],
Cell[186287, 4742, 1717, 43, 56, "Output",ExpressionUUID->"ef339aba-3eec-4824-a52b-4cc951b77660"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[188053, 4791, 342, 5, 38, "Subsection",ExpressionUUID->"4fc945a8-8d7d-4c92-8d67-3a4d1fd8e3b3"],
Cell[188398, 4798, 155, 3, 35, "Text",ExpressionUUID->"2dc551eb-c4d3-454a-a4ff-7798c1935622"],
Cell[188556, 4803, 148, 3, 28, "Input",ExpressionUUID->"f9a94417-82d2-4b30-9f06-4023de0239c9"],
Cell[188707, 4808, 1155, 22, 86, "Input",ExpressionUUID->"4ae0908b-2d4e-425b-a6b8-82ae9ff2a23c"],
Cell[189865, 4832, 225, 4, 35, "Text",ExpressionUUID->"e229beb8-dd88-45f5-8612-7bb7f4a692d3"],
Cell[CellGroupData[{
Cell[190115, 4840, 345, 8, 28, "Input",ExpressionUUID->"03be7b4e-3cb4-4960-b0c9-c933346b578c"],
Cell[CellGroupData[{
Cell[190485, 4852, 209, 4, 22, "Print",ExpressionUUID->"81ea9cc0-e5a4-4c72-8a2c-435884f553a2"],
Cell[190697, 4858, 212, 4, 22, "Print",ExpressionUUID->"bfa2e9da-fb82-4906-92d3-753b9723e296"],
Cell[190912, 4864, 208, 4, 22, "Print",ExpressionUUID->"1538cedc-b569-4d4e-981e-b397155dcc01"],
Cell[191123, 4870, 215, 4, 22, "Print",ExpressionUUID->"ad1dbf7b-0dba-4011-8b8a-bec318c69d0f"],
Cell[191341, 4876, 207, 4, 22, "Print",ExpressionUUID->"59a897c8-56cb-4e03-bb17-043082a04b21"],
Cell[191551, 4882, 206, 4, 22, "Print",ExpressionUUID->"35f21815-20db-4e7b-9dbc-121502ae9ca1"],
Cell[191760, 4888, 207, 4, 22, "Print",ExpressionUUID->"0ebda3dc-5144-4b81-8b4d-f8721cb0d255"],
Cell[191970, 4894, 214, 4, 22, "Print",ExpressionUUID->"4eeb4f4c-c4ee-4eaf-a3ec-ed362d53edf6"],
Cell[192187, 4900, 197, 4, 22, "Print",ExpressionUUID->"41b7c4e9-2471-41f6-90ac-35aa287fc80d"],
Cell[192387, 4906, 198, 4, 22, "Print",ExpressionUUID->"fcc1ec83-c841-4360-912a-8e28d4a5d885"],
Cell[192588, 4912, 215, 4, 22, "Print",ExpressionUUID->"25fcb61f-8458-4a65-a929-7d4174a329bd"],
Cell[192806, 4918, 188, 4, 22, "Print",ExpressionUUID->"7db101ee-95d8-4f6d-87cf-0e81868ebc8c"]
}, Open  ]]
}, Open  ]],
Cell[193021, 4926, 152, 3, 35, "Text",ExpressionUUID->"41402096-5316-4dec-adba-0bff8434ff3a"],
Cell[CellGroupData[{
Cell[193198, 4933, 258, 6, 28, "Input",ExpressionUUID->"61980608-4cbc-4eab-89d5-d01f0cb74cf8"],
Cell[193459, 4941, 10596, 270, 114, "Output",ExpressionUUID->"d48567cc-6f86-4241-bf66-f8df65242a68"]
}, Open  ]],
Cell[204070, 5214, 264, 4, 35, "Text",ExpressionUUID->"ff1f7b12-e67a-4be0-b438-a74fbb8c4320"],
Cell[CellGroupData[{
Cell[204359, 5222, 407, 11, 28, "Input",ExpressionUUID->"3be3b776-1a2e-4086-acb9-db121ea13fb8"],
Cell[204769, 5235, 361, 8, 32, "Output",ExpressionUUID->"f162929c-4a85-47a0-8d69-acac4645e0ab"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[205179, 5249, 222, 4, 38, "Subsection",ExpressionUUID->"074faaa4-c956-405e-9ddc-2c6d485b63d8"],
Cell[205404, 5255, 155, 3, 35, "Text",ExpressionUUID->"8b4c22c8-50c0-44dd-93d6-f7b81975c282"],
Cell[205562, 5260, 148, 3, 28, "Input",ExpressionUUID->"5e3db725-ec5b-4f9b-857a-97a8e020dac5"],
Cell[205713, 5265, 1201, 22, 86, "Input",ExpressionUUID->"a5f94403-94ac-4cf7-9fec-a54492774f94"],
Cell[206917, 5289, 225, 4, 35, "Text",ExpressionUUID->"2168729f-486a-4f7a-9fc8-5b3c491ec58a"],
Cell[CellGroupData[{
Cell[207167, 5297, 346, 8, 28, "Input",ExpressionUUID->"77f76b81-b47b-481d-b192-347491029111"],
Cell[CellGroupData[{
Cell[207538, 5309, 209, 4, 22, "Print",ExpressionUUID->"75e706c5-251a-423a-9dd9-159131a4c79c"],
Cell[207750, 5315, 214, 4, 22, "Print",ExpressionUUID->"09730ca9-8f1d-418f-9076-e8d52334fe5d"],
Cell[207967, 5321, 210, 4, 22, "Print",ExpressionUUID->"bc348eb9-c6d2-4b95-a59d-be47a13d3721"],
Cell[208180, 5327, 213, 4, 22, "Print",ExpressionUUID->"274770e2-5afa-4586-b298-3e76f81658ed"],
Cell[208396, 5333, 207, 4, 22, "Print",ExpressionUUID->"05ee9d3c-7053-4888-a53c-d06e9031a8fd"],
Cell[208606, 5339, 206, 4, 22, "Print",ExpressionUUID->"02aaebdf-4331-41eb-ae53-3a99a3f24956"],
Cell[208815, 5345, 207, 4, 22, "Print",ExpressionUUID->"1f580b91-9c47-4256-8ff5-c281ae1c2716"],
Cell[209025, 5351, 214, 4, 22, "Print",ExpressionUUID->"ff88740d-aa8a-462e-8c8f-bd4bee16679d"],
Cell[209242, 5357, 199, 4, 22, "Print",ExpressionUUID->"ac01e7fa-37c3-4945-8993-4c50eed953c1"],
Cell[209444, 5363, 198, 4, 22, "Print",ExpressionUUID->"f94cbc44-20f4-4daf-83b2-2f973ce37219"],
Cell[209645, 5369, 212, 4, 22, "Print",ExpressionUUID->"421f67c2-06ea-4c23-ab36-b5c180413f27"],
Cell[209860, 5375, 186, 4, 22, "Print",ExpressionUUID->"9f092c33-c9cc-4b07-b3e2-11d521b0d07f"]
}, Open  ]]
}, Open  ]],
Cell[210073, 5383, 152, 3, 35, "Text",ExpressionUUID->"6c9eb090-d36c-486f-941e-01d8d6eff2c1"],
Cell[CellGroupData[{
Cell[210250, 5390, 259, 6, 28, "Input",ExpressionUUID->"533a82ec-811b-4d1d-93f6-f889c9ad25c5"],
Cell[210512, 5398, 44073, 1124, 173, "Output",ExpressionUUID->"c2d344cb-fc71-49cd-ab17-bd7083ffd53f"]
}, Open  ]],
Cell[254600, 6525, 264, 4, 35, "Text",ExpressionUUID->"5d458333-3041-4653-a025-7586273ca773"],
Cell[CellGroupData[{
Cell[254889, 6533, 408, 11, 28, "Input",ExpressionUUID->"913526b7-4ccc-4458-a11b-d8a99cab7858"],
Cell[255300, 6546, 386, 8, 32, "Output",ExpressionUUID->"506caac8-9c16-4ddb-ac91-52d11fbee2e0"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


